Baryogenesis in Minkowski Spacetime

Based on a mechanism originally suggested for causal fermion systems, the present paper paves the way for a rigorous treatment of baryogenesis in the language of differential geometry and global analysis. Moreover, a formula for the rate of baryogenesis in Minkowski spacetime is derived.

==> anc/General_x_direction.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    101145,       2829]
NotebookOptionsPosition[     95002,       2731]
NotebookOutlinePosition[     95418,       2748]
CellTagsIndexPosition[     95375,       2745]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.920987231407302*^9, 3.920987232316761*^9}, 
   3.921066810477335*^9, 3.9211273720614386`*^9},
 CellLabel->
  "In[187]:=",ExpressionUUID->"d654e3ea-4c50-40a4-af43-3d5c906640e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"We", " ", "start", " ", "with", " ", "the", " ", "vector", " ", 
      RowBox[{"fields", ":", "\[IndentingNewLine]", 
       StyleBox["u",
        FontColor->GrayLevel[0]]}]}], 
     StyleBox[" ",
      FontColor->GrayLevel[0]], 
     StyleBox["=",
      FontColor->GrayLevel[0]], 
     StyleBox[
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"f", ",", 
            RowBox[{"\[Epsilon]", "*", "h"}], ",", "0", ",", "0"}], ")"}], 
          " ", "so"}], " ", "|", "u", "|"}], "=", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["f", "2"], "-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Epsilon]", "*", "h"}], ")"}], "2"]}]], " ", "where", 
          " ", "we", " ", "assume", " ", "that", " ", "f"}], "=", 
         RowBox[{
          RowBox[{"f", 
           RowBox[{"(", 
            RowBox[{"x", ",", "y", ",", "z"}], ")"}], " ", "and", " ", "h"}], 
          "=", 
          RowBox[{"h", 
           RowBox[{"(", 
            RowBox[{"x", ",", "y", ",", "z"}], ")"}]}]}]}]}], 
       "\[IndentingNewLine]", 
       RowBox[{"\[Nu]", "=", " ", 
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}]}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"After", " ", "the", " ", "Lorentz", " ", 
         RowBox[{"transformation", ":", "\[IndentingNewLine]", "u"}]}], " ", 
        "=", " ", 
        RowBox[{"|", "u", "|", " ", 
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0", ","}], ")"}]}]}]}],
      FontColor->GrayLevel[0]]}], 
    StyleBox[";",
     FontColor->GrayLevel[0]], 
    StyleBox["\[IndentingNewLine]",
     FontColor->GrayLevel[0]], "\t ", 
    RowBox[{
     StyleBox["\[Nu]",
      FontColor->GrayLevel[0]], 
     StyleBox[" ",
      FontColor->GrayLevel[0]], 
     StyleBox["=",
      FontColor->GrayLevel[0]], 
     StyleBox[" ",
      FontColor->GrayLevel[0]], 
     RowBox[{
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cosh", "[", "b", "]"}], ",", " ", 
         RowBox[{"sinh", "[", "b", "]"}], ",", " ", 
         RowBox[{"0", " ", "0"}]}], ")"}],
       FontColor->GrayLevel[0]], 
      StyleBox[" ",
       FontColor->GrayLevel[0]], 
      StyleBox["=",
       FontColor->GrayLevel[0]], 
      StyleBox[" ",
       FontColor->GrayLevel[0]], 
      RowBox[{
       RowBox[{
        StyleBox[
         RowBox[{"(", 
          RowBox[{
          "\[Nu]0", ",", " ", "\[Nu]1", ",", " ", "0", ",", " ", "0"}], ")"}],
         FontColor->GrayLevel[0]], 
        StyleBox[" ",
         FontColor->GrayLevel[0]], 
        StyleBox["with",
         FontColor->GrayLevel[0]], 
        StyleBox[" ",
         FontColor->GrayLevel[0]], "\[Nu]1"}], " ", "=", " ", 
       RowBox[{
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["\[Nu]0", "2"]}]], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "and", " ", 
         RowBox[{"also", ":", "\[IndentingNewLine]", "n"}]}], " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ",", " ", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], " ", 
          RowBox[{"in", " ", "\\", 
           RowBox[{"R", "^", "3"}]}], "\[IndentingNewLine]", "\[Zeta]"}], " ",
          "=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", ",", " ", "n"}], ")"}], " ", "=", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", ",", " ", 
              RowBox[{
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ",", " ", 
              RowBox[{
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], 
            "\[IndentingNewLine]", "measure", " ", "on", " ", 
            RowBox[{"S", "^", "2"}], " ", "d\[Phi]", " ", 
            RowBox[{"dCos", "[", "\[Phi]", "]"}]}], " ", "=", " ", 
           RowBox[{
           "d\[Phi]", " ", "du", "\[IndentingNewLine]", 
            "moreover"}]}]}]}]}]}]}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"we", " ", "set", " ", "u"}], " ", "=", " ", 
    RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ",", " ", 
   RowBox[{
    RowBox[{"thus", "\[IndentingNewLine]", "\[Zeta]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", ",", " ", "n"}], ")"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", ",", " ", 
         StyleBox[
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"]}]], 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}],
          FontColor->GrayLevel[0]], 
         StyleBox[",",
          FontColor->GrayLevel[0]], 
         StyleBox[" ",
          FontColor->GrayLevel[0]], 
         StyleBox[
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"]}]], 
           RowBox[{"Sin", "[", "\[Phi]", "]"}]}],
          FontColor->GrayLevel[0]], 
         StyleBox[",",
          FontColor->GrayLevel[0]], 
         StyleBox[" ",
          FontColor->GrayLevel[0]], 
         StyleBox["u",
          FontColor->GrayLevel[0]]}], 
        StyleBox[")",
         FontColor->GrayLevel[0]]}], 
       StyleBox["\[IndentingNewLine]",
        FontColor->GrayLevel[0]], 
       StyleBox["<",
        FontColor->GrayLevel[0]], 
       StyleBox["\[Nu]\[Zeta]",
        FontColor->GrayLevel[0]], 
       StyleBox[">",
        FontColor->GrayLevel[0]]}], 
      StyleBox[" ",
       FontColor->GrayLevel[0]], 
      StyleBox["=",
       FontColor->GrayLevel[0]], 
      StyleBox[" ",
       FontColor->GrayLevel[0]], 
      RowBox[{"\[Nu]0", "-", 
       RowBox[{"\[Nu]1", 
        StyleBox[
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["u", "2"]}]],
         FontColor->GrayLevel[0]], 
        StyleBox[
         RowBox[{"Cos", "[", "\[Phi]", "]"}],
         FontColor->GrayLevel[0]]}]}]}]}]}]}], 
  StyleBox[" ",
   FontColor->GrayLevel[0]], 
  StyleBox["*)",
   FontColor->GrayLevel[0]]}]], "Input",
 CellChangeTimes->{{3.919427927086434*^9, 3.919427928646778*^9}, {
   3.919427973886035*^9, 3.919428017066392*^9}, {3.9194280545261016`*^9, 
   3.919428084515133*^9}, {3.9194284541062417`*^9, 3.9194284555038047`*^9}, 
   3.9194285341231613`*^9, {3.91948873041033*^9, 3.919488976406185*^9}, {
   3.919674008916731*^9, 3.9196740192433815`*^9}, {3.9196741443235235`*^9, 
   3.9196741447375402`*^9}, {3.921127335938592*^9, 3.921127364877483*^9}, 
   3.9227076752322683`*^9},
 CellLabel->
  "In[188]:=",ExpressionUUID->"9832470b-33f1-4d1a-be98-0ceebfb3d910"],

Cell[BoxData[
 TemplateBox[{
  "Syntax", "tsntxi", 
   "\"\\\"\\!\\(\\*RowBox[{\\\"(*\\\", RowBox[{RowBox[{RowBox[{\\\"Setup\\\", \
\\\":\\\", RowBox[{\\\"in\\\", \\\"standard\\\", \\\"coordinates\\\", \
\\\"in\\\", \\\"Minkowski\\\", \\\"space\\\", \\\"we\\\", \\\"choose\\\", \
\\\"u\\\"}]}], \\\"=\\\", RowBox[{RowBox[{\\\"|\\\", \\\"u\\\", \\\"|\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\"}], \\\")\\\"}], \\\"\
\[Nu]\\\"}]}], \\\"=\\\", RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"Cosh\
\\\", \\\"[\\\", \\\"b\\\", \\\"]\\\"}], \\\",\\\", RowBox[{\\\"sinh\\\", \
\\\"[\\\", \\\"b\\\", \\\"]\\\"}], \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\"}], \\\")\\\"}], \\\"in\\\", \\\"Minkowski\\\", \\\"space\\\"}]}]}], \
\\\",\\\", RowBox[{RowBox[{\\\"is\\\", \\\"normalized\\\"}], \\\"=\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{\\\"\[Nu]0\\\", \\\",\\\", \\\"\[Nu]1\\\", \
\\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\")\\\"}], \\\"this\\\", \
\\\"seems\\\", \\\"to\\\", \\\"work\\\", \\\"better\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"maybe\\\", \\\"use\\\", \\\"later\\\", \\\"that\\\", \\\"\
\[Nu]3\\\"}], \\\"=\\\", RowBox[{RowBox[{SqrtBox[RowBox[{\\\"1\\\", \
\\\"-\\\", SuperscriptBox[\\\"\[Nu]0\\\", \\\"2\\\"]}]], \\\"n\\\"}], \\\"=\\\
\", RowBox[{RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], RowBox[{\\\"in\\\", \\\"\\\\\\\\\\\", RowBox[{\\\"R\\\
\", \\\"^\\\", \\\"3\\\"}]}], \\\"\[Zeta]\\\"}], \\\"=\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"n\\\"}], \\\")\\\
\"}], \\\"=\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]}]}]}]}], \\\",\\\", RowBox[{RowBox[{\\\"we\\\", \
\\\"set\\\", \\\"u\\\"}], \\\"=\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\
\[Theta]\\\", \\\"]\\\"}]}], \\\",\\\", RowBox[{RowBox[{\\\"thus\\\", \\\"\
\[Zeta]\\\"}], \\\"=\\\", RowBox[{RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\",\
\\\", \\\"n\\\"}], \\\")\\\"}], \\\"=\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\",\\\", RowBox[{SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[\\\"u\\\", \\\"2\\\"]}]], RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\
\[Phi]\\\", \\\"]\\\"}]}], \\\",\\\", RowBox[{SqrtBox[RowBox[{\\\"1\\\", \
\\\"-\\\", SuperscriptBox[\\\"u\\\", \\\"2\\\"]}]], RowBox[{\\\"Sin\\\", \
\\\"[\\\", \\\"\[Phi]\\\", \\\"]\\\"}]}], \\\",\\\", \\\"u\\\"}], \
\\\")\\\"}], \\\"<\\\", \\\"\[Nu]\[Zeta]\\\", \\\">\\\"}], \\\"=\\\", \
RowBox[{\\\"\[Nu]0\\\", \\\"-\\\", RowBox[{\\\"\[Nu]1\\\", SqrtBox[RowBox[{\\\
\"1\\\", \\\"-\\\", SuperscriptBox[\\\"u\\\", \\\"2\\\"]}]], \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Phi]\\\", \
\\\"]\\\"}]}]}]}]}]}]}]}]\\)\\\" is incomplete; more input is \
needed.\\!\\(\\*RowBox[{\\\"\\\\\\\"\\\\\\\"\\\"}]\\)\"", 2, 1021, 14, 
   22444021472764714968, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.9194284322026834`*^9, 
  3.9194284436847935`*^9}},ExpressionUUID->"3f925197-542f-4e7b-bcf3-\
4819e9927fd3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "In", " ", "order", " ", "to", " ", "make", " ", "the", " ", "formula", 
     " ", "Lorentz", " ", "invariant"}], ",", " ", 
    RowBox[{
    "use", " ", "the", " ", "following", " ", "replacement", " ", "rule"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"LI", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Nu]1", " ", "->", " ", 
       SqrtBox[
        RowBox[{
         FractionBox[
          SuperscriptBox["u\[Nu]", "2"], 
          SuperscriptBox["u", "2"]], "-", "1"}]]}], ",", 
      RowBox[{"\[Nu]0", " ", "->", " ", 
       FractionBox["u\[Nu]", "u"]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.919428109858392*^9, 3.9194281149599185`*^9}, 
   3.91966039497422*^9, {3.919674000897433*^9, 3.919674001627572*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"f0a493e7-bb0f-40d9-8390-698f7ca5f0a5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Zeta]0", " ", "=", " ", "1"}], ";", " ", 
  RowBox[{"\[Zeta]1", " ", "=", " ", 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["v", "2"]}]], 
    RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ";", " ", 
  RowBox[{"\[Zeta]2", " ", "=", " ", 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["v", "2"]}]], 
    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ";", " ", 
  RowBox[{"\[Zeta]3", "=", "v"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Intfactor", "=", 
   FractionBox["1", 
    RowBox[{"\[Nu]0", " ", "-", " ", 
     RowBox[{"\[Nu]1", 
      StyleBox[
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["v", "2"]}]],
       FontColor->GrayLevel[0]], 
      StyleBox[
       RowBox[{"Cos", "[", "\[Phi]", "]"}],
       FontColor->GrayLevel[0]]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"J00", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Intfactor", " ", "\[Zeta]0", " ", "\[Zeta]0"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]1"}], ",", " ", 
        RowBox[{"\[Nu]1", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.919428158232628*^9, 3.919428192552924*^9}, {
   3.9194282302653956`*^9, 3.919428239662038*^9}, 3.919428322645*^9, 
   3.9194283967457666`*^9, 3.9194901682474594`*^9, {3.9196621644248524`*^9, 
   3.919662166737561*^9}, {3.921128737224266*^9, 3.9211287617170205`*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"118c75a8-17aa-4984-b174-9594257e9ade"],

Cell[BoxData[
 FractionBox[
  RowBox[{"ArcSinh", "[", 
   FractionBox["\[Nu]1", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[Nu]0", "2"], "-", 
      SuperscriptBox["\[Nu]1", "2"]}]]], "]"}], "\[Nu]1"]], "Output",
 CellChangeTimes->{3.9194903080559745`*^9, 3.919570562888154*^9, 
  3.9195713182787313`*^9, 3.91965731907426*^9, 3.9196643461555696`*^9, 
  3.921066846585141*^9, 3.9211276690541153`*^9, 3.9211288168724937`*^9, 
  3.9211321470452003`*^9, 3.9211335779670944`*^9, 3.921210955455817*^9, 
  3.922526031302292*^9, 3.922528179314457*^9, 3.9227076722426147`*^9, 
  3.922714488886806*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"fb79b5c1-70fc-416b-96c5-edc5ba8c2b48"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J01", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Intfactor", " ", "\[Zeta]0", " ", "\[Zeta]1"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]1"}], ",", " ", 
        RowBox[{"\[Nu]1", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.919428366107704*^9, 3.9194283927718773`*^9}, 
   3.9211287558957577`*^9},
 CellLabel->
  "In[193]:=",ExpressionUUID->"59bfd2f6-d711-4253-945b-b1b9384c9b44"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[Nu]1", "-", 
    RowBox[{"\[Nu]0", " ", 
     RowBox[{"ArcSinh", "[", 
      FractionBox["\[Nu]1", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Nu]0", "2"], "-", 
         SuperscriptBox["\[Nu]1", "2"]}]]], "]"}]}]}], 
   SuperscriptBox["\[Nu]1", "2"]]}]], "Output",
 CellChangeTimes->{3.919428373824849*^9, 3.9194285240988493`*^9, 
  3.919431993613843*^9, 3.9194334050969048`*^9, 3.9194902390696926`*^9, 
  3.9195705897164946`*^9, 3.9195713484135156`*^9, 3.9196573447555757`*^9, 
  3.919664372005495*^9, 3.92106687231985*^9, 3.921127695047743*^9, 
  3.9211288496821566`*^9, 3.92113217367955*^9, 3.9211336046037455`*^9, 
  3.9212109838627005`*^9, 3.922526056819564*^9, 3.9225282050844917`*^9, 
  3.922707697610815*^9, 3.9227145144465513`*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"e32cf729-bb02-4853-b02a-9dfe03fa061a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"J11", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Intfactor", " ", "\[Zeta]1", " ", "\[Zeta]1"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]1"}], ",", " ", 
        RowBox[{"\[Nu]1", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J12", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Intfactor", " ", "\[Zeta]1", " ", "\[Zeta]2"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]1"}], ",", " ", 
        RowBox[{"\[Nu]1", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J22", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Intfactor", " ", "\[Zeta]2", " ", "\[Zeta]2"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]1"}], ",", " ", 
        RowBox[{"\[Nu]1", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J23", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Intfactor", " ", "\[Zeta]2", " ", "\[Zeta]3"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]1"}], ",", " ", 
        RowBox[{"\[Nu]1", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J33", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Intfactor", " ", "\[Zeta]3", " ", "\[Zeta]3"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]1"}], ",", " ", 
        RowBox[{"\[Nu]1", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J13", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Intfactor", " ", "\[Zeta]1", " ", "\[Zeta]3"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]1"}], ",", " ", 
        RowBox[{"\[Nu]1", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J1", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Intfactor", " ", "\[Zeta]1"}], " ", ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]1"}], ",", " ", 
        RowBox[{"\[Nu]1", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J0", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Intfactor", " ", "\[Zeta]0"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]1"}], ",", " ", 
        RowBox[{"\[Nu]1", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J2", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Intfactor", " ", "\[Zeta]2"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]1"}], ",", " ", 
        RowBox[{"\[Nu]1", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J3", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Intfactor", " ", "\[Zeta]3"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]1"}], ",", " ", 
        RowBox[{"\[Nu]1", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.919429240274335*^9, 3.9194293652905235`*^9}, {
  3.9194332115126514`*^9, 3.9194332123249893`*^9}, {3.919490332278221*^9, 
  3.91949034382683*^9}, {3.921128755924924*^9, 3.921128756040511*^9}, {
  3.9211288600938773`*^9, 3.9211288720054045`*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"20693694-b545-4945-82ea-0fd6ee172c49"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Nu]0", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "\[Nu]1"}], "+", 
     RowBox[{"\[Nu]0", " ", 
      RowBox[{"ArcSinh", "[", 
       FractionBox["\[Nu]1", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Nu]0", "2"], "-", 
          SuperscriptBox["\[Nu]1", "2"]}]]], "]"}]}]}], ")"}]}], 
  SuperscriptBox["\[Nu]1", "3"]]], "Output",
 CellChangeTimes->{3.919490386915223*^9, 3.919570620316385*^9, 
  3.9195713872045946`*^9, 3.91965737409307*^9, 3.919664401127268*^9, 
  3.9210669017109966`*^9, 3.921127724576637*^9, 3.9211289007714005`*^9, 
  3.921132199572133*^9, 3.921133630197279*^9, 3.9212110103647785`*^9, 
  3.922526081681182*^9, 3.922528229933959*^9, 3.9227077226546593`*^9, 
  3.922714539205164*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"6dfe5e71-d6e0-498c-9c1c-e84d00e69f13"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.919490386915223*^9, 3.919570620316385*^9, 
  3.9195713872045946`*^9, 3.91965737409307*^9, 3.919664401127268*^9, 
  3.9210669017109966`*^9, 3.921127724576637*^9, 3.9211289007714005`*^9, 
  3.921132199572133*^9, 3.921133630197279*^9, 3.9212110103647785`*^9, 
  3.922526081681182*^9, 3.922528229933959*^9, 3.9227077226546593`*^9, 
  3.922714545444543*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"c2741cdd-3663-447c-b4b1-1c4f191f4331"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", "\[Pi]", " ", "\[Nu]0", " ", "\[Nu]1"}], "+", 
   RowBox[{"\[Pi]", " ", 
    SuperscriptBox["\[Nu]0", "2"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       RowBox[{"2", " ", "\[Nu]0"}], 
       RowBox[{"\[Nu]0", "+", "\[Nu]1"}]]}], "]"}]}], "-", 
   RowBox[{"\[Pi]", " ", 
    SuperscriptBox["\[Nu]1", "2"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       RowBox[{"2", " ", "\[Nu]0"}], 
       RowBox[{"\[Nu]0", "+", "\[Nu]1"}]]}], "]"}]}]}], 
  RowBox[{"4", " ", "\[Pi]", " ", 
   SuperscriptBox["\[Nu]1", "3"]}]]], "Output",
 CellChangeTimes->{3.919490386915223*^9, 3.919570620316385*^9, 
  3.9195713872045946`*^9, 3.91965737409307*^9, 3.919664401127268*^9, 
  3.9210669017109966`*^9, 3.921127724576637*^9, 3.9211289007714005`*^9, 
  3.921132199572133*^9, 3.921133630197279*^9, 3.9212110103647785`*^9, 
  3.922526081681182*^9, 3.922528229933959*^9, 3.9227077226546593`*^9, 
  3.9227146691160727`*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"29c2b46f-5b79-4f62-88bc-f41f18c05748"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.919490386915223*^9, 3.919570620316385*^9, 
  3.9195713872045946`*^9, 3.91965737409307*^9, 3.919664401127268*^9, 
  3.9210669017109966`*^9, 3.921127724576637*^9, 3.9211289007714005`*^9, 
  3.921132199572133*^9, 3.921133630197279*^9, 3.9212110103647785`*^9, 
  3.922526081681182*^9, 3.922528229933959*^9, 3.9227077226546593`*^9, 
  3.9227146730070934`*^9},
 CellLabel->
  "Out[197]=",ExpressionUUID->"5afe8b9c-6247-456f-bc71-c58f02750241"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"\[Nu]0", " ", "\[Nu]1"}], "-", 
   RowBox[{
    SuperscriptBox["\[Nu]0", "2"], " ", 
    RowBox[{"ArcSinh", "[", 
     FractionBox["\[Nu]1", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Nu]0", "2"], "-", 
        SuperscriptBox["\[Nu]1", "2"]}]]], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Nu]1", "2"], " ", 
    RowBox[{"ArcSinh", "[", 
     FractionBox["\[Nu]1", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Nu]0", "2"], "-", 
        SuperscriptBox["\[Nu]1", "2"]}]]], "]"}]}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["\[Nu]1", "3"]}]]], "Output",
 CellChangeTimes->{3.919490386915223*^9, 3.919570620316385*^9, 
  3.9195713872045946`*^9, 3.91965737409307*^9, 3.919664401127268*^9, 
  3.9210669017109966`*^9, 3.921127724576637*^9, 3.9211289007714005`*^9, 
  3.921132199572133*^9, 3.921133630197279*^9, 3.9212110103647785`*^9, 
  3.922526081681182*^9, 3.922528229933959*^9, 3.9227077226546593`*^9, 
  3.92271470005103*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"78260cb9-edd6-40d3-918a-021027d49c80"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.919490386915223*^9, 3.919570620316385*^9, 
  3.9195713872045946`*^9, 3.91965737409307*^9, 3.919664401127268*^9, 
  3.9210669017109966`*^9, 3.921127724576637*^9, 3.9211289007714005`*^9, 
  3.921132199572133*^9, 3.921133630197279*^9, 3.9212110103647785`*^9, 
  3.922526081681182*^9, 3.922528229933959*^9, 3.9227077226546593`*^9, 
  3.92271472525663*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"22e309f7-86f1-4f8d-a362-3b8882fa6dcb"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[Nu]1", "-", 
    RowBox[{"\[Nu]0", " ", 
     RowBox[{"ArcSinh", "[", 
      FractionBox["\[Nu]1", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Nu]0", "2"], "-", 
         SuperscriptBox["\[Nu]1", "2"]}]]], "]"}]}]}], 
   SuperscriptBox["\[Nu]1", "2"]]}]], "Output",
 CellChangeTimes->{3.919490386915223*^9, 3.919570620316385*^9, 
  3.9195713872045946`*^9, 3.91965737409307*^9, 3.919664401127268*^9, 
  3.9210669017109966`*^9, 3.921127724576637*^9, 3.9211289007714005`*^9, 
  3.921132199572133*^9, 3.921133630197279*^9, 3.9212110103647785`*^9, 
  3.922526081681182*^9, 3.922528229933959*^9, 3.9227077226546593`*^9, 
  3.9227147520151553`*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"d0d96d63-7e93-43da-a7d1-337b54d9e1ca"],

Cell[BoxData[
 FractionBox[
  RowBox[{"ArcSinh", "[", 
   FractionBox["\[Nu]1", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[Nu]0", "2"], "-", 
      SuperscriptBox["\[Nu]1", "2"]}]]], "]"}], "\[Nu]1"]], "Output",
 CellChangeTimes->{3.919490386915223*^9, 3.919570620316385*^9, 
  3.9195713872045946`*^9, 3.91965737409307*^9, 3.919664401127268*^9, 
  3.9210669017109966`*^9, 3.921127724576637*^9, 3.9211289007714005`*^9, 
  3.921132199572133*^9, 3.921133630197279*^9, 3.9212110103647785`*^9, 
  3.922526081681182*^9, 3.922528229933959*^9, 3.9227077226546593`*^9, 
  3.9227147764202785`*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"d13c1c5c-a9fe-45fb-aa8c-4d2e2dd48557"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.919490386915223*^9, 3.919570620316385*^9, 
  3.9195713872045946`*^9, 3.91965737409307*^9, 3.919664401127268*^9, 
  3.9210669017109966`*^9, 3.921127724576637*^9, 3.9211289007714005`*^9, 
  3.921132199572133*^9, 3.921133630197279*^9, 3.9212110103647785`*^9, 
  3.922526081681182*^9, 3.922528229933959*^9, 3.9227077226546593`*^9, 
  3.922714782045828*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"39b504d4-6939-4860-8326-ef451ed786e4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.919490386915223*^9, 3.919570620316385*^9, 
  3.9195713872045946`*^9, 3.91965737409307*^9, 3.919664401127268*^9, 
  3.9210669017109966`*^9, 3.921127724576637*^9, 3.9211289007714005`*^9, 
  3.921132199572133*^9, 3.921133630197279*^9, 3.9212110103647785`*^9, 
  3.922526081681182*^9, 3.922528229933959*^9, 3.9227077226546593`*^9, 
  3.922714806168182*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"3ad78f5e-46a9-4114-8657-f883d7488263"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Jij", "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["f", "2"], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Epsilon]", "*", "h"}], ")"}], "2"]}]], ")"}], "3"]], 
    GridBox[{
      {"J00", "J01", "J2", "J3"},
      {"J01", "J11", "J12", "J13"},
      {"J2", "J12", "J22", "J23"},
      {"J3", "J13", "J23", "J33"}
     },
     GridBoxDividers->{
      "Columns" -> {False, {True}, False}, 
       "Rows" -> {False, {True}, False}}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"J111", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
       "Intfactor", " ", "\[Zeta]1", " ", "\[Zeta]1", " ", "\[Zeta]1"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]1"}], ",", " ", 
        RowBox[{"\[Nu]1", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J112", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
       "Intfactor", " ", "\[Zeta]1", " ", "\[Zeta]1", " ", "\[Zeta]2"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]1"}], ",", " ", 
        RowBox[{"\[Nu]1", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J113", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
       "Intfactor", " ", "\[Zeta]1", " ", "\[Zeta]1", " ", "\[Zeta]3"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]1"}], ",", " ", 
        RowBox[{"\[Nu]1", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J123", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
       "Intfactor", " ", "\[Zeta]1", " ", "\[Zeta]2", " ", "\[Zeta]3"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]1"}], ",", " ", 
        RowBox[{"\[Nu]1", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J122", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
       "Intfactor", " ", "\[Zeta]1", " ", "\[Zeta]2", " ", "\[Zeta]2"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]1"}], ",", " ", 
        RowBox[{"\[Nu]1", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J133", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
       "Intfactor", " ", "\[Zeta]1", " ", "\[Zeta]3", " ", "\[Zeta]3"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]1"}], ",", " ", 
        RowBox[{"\[Nu]1", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J222", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
       "Intfactor", " ", "\[Zeta]2", " ", "\[Zeta]2", " ", "\[Zeta]2"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]1"}], ",", " ", 
        RowBox[{"\[Nu]1", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J223", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
       "Intfactor", " ", "\[Zeta]2", " ", "\[Zeta]2", " ", "\[Zeta]3"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]1"}], ",", " ", 
        RowBox[{"\[Nu]1", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J333", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
       "Intfactor", " ", "\[Zeta]3", " ", "\[Zeta]3", " ", "\[Zeta]3"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]1"}], ",", " ", 
        RowBox[{"\[Nu]1", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J332", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "\[Pi]"}]], 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
        "Intfactor", " ", "\[Zeta]3", " ", "\[Zeta]3", " ", "\[Zeta]2"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
          RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"v", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
      RowBox[{"Assumptions", "->", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Nu]0", ">", "\[Nu]1"}], ",", " ", 
         RowBox[{"\[Nu]1", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"J2jk", "=", " ", 
     RowBox[{GridBox[{
        {"J200", "J201", "J202", "J203"},
        {"J210", "J211", "J212", "J213"},
        {"J220", "J221", "J222", "J223"},
        {"J230", "J231", "J232", "J233"}
       },
       GridBoxDividers->{
        "Columns" -> {False, {True}, False}, 
         "Rows" -> {False, {True}, False}}], " ", "=", " ", GridBox[{
        {"J2", "J21", "J22", "J23"},
        {"J21", "J211", "J212", "J213"},
        {"J22", "J221", "J222", "J223"},
        {"J23", "J231", "J232", "J233"}
       },
       GridBoxDividers->{
        "Columns" -> {False, {True}, False}, 
         "Rows" -> {False, {True}, False}}]}]}], " ", ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"J3jk", "=", " ", 
     RowBox[{GridBox[{
        {"J300", "J301", "J302", "J303"},
        {"J310", "J311", "J312", "J313"},
        {"J320", "J321", "J322", "J323"},
        {"J330", "J331", "J332", "J333"}
       },
       GridBoxDividers->{
        "Columns" -> {False, {True}, False}, 
         "Rows" -> {False, {True}, False}}], " ", "=", " ", GridBox[{
        {"J3", "J31", "J32", "J33"},
        {"J31", "J311", "J312", "J313"},
        {"J32", "J321", "J322", "J323"},
        {"J33", "J331", "J332", "J333"}
       },
       GridBoxDividers->{
        "Columns" -> {False, {True}, False}, 
         "Rows" -> {False, {True}, False}}]}]}], " ", ";"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J1jk", "=", " ", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["f", "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", "*", "h"}], ")"}], "2"]}], ")"}], "2"]], 
    GridBox[{
      {"J1", "J11", "J12", "J13"},
      {"J11", "J111", "J112", "J113"},
      {"J12", "J112", "J122", "J123"},
      {"J13", "J113", "J123", "J133"}
     },
     GridBoxDividers->{
      "Columns" -> {False, {True}, False}, 
       "Rows" -> {False, {True}, False}}]}]}], ";", 
  RowBox[{"J2jk", "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["f", "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", "*", "h"}], ")"}], "2"]}], ")"}], "2"]], 
    GridBox[{
      {"J2", "J12", "J22", "J23"},
      {"J12", "J112", "J122", "J123"},
      {"J22", "J122", "J222", "J223"},
      {"J23", "J123", "J223", "J332"}
     },
     GridBoxDividers->{
      "Columns" -> {False, {True}, False}, 
       "Rows" -> {False, {True}, False}}]}]}], ";", 
  RowBox[{"J3jk", "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["f", "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", "*", "h"}], ")"}], "2"]}], ")"}], "2"]], 
    GridBox[{
      {"J3", "J13", "J23", "J33"},
      {"J13", "J113", "J123", "J133"},
      {"J23", "J123", "J223", "J332"},
      {"J33", "J133", "J332", "J333"}
     },
     GridBoxDividers->{
      "Columns" -> {False, {True}, False}, 
       "Rows" -> {False, {True}, False}}]}]}], ";", 
  RowBox[{"J0jk", "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["f", "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", "*", "h"}], ")"}], "2"]}], ")"}], "2"]], 
    GridBox[{
      {"J0", "J1", "J2", "J3"},
      {"J1", "J11", "J12", "J13"},
      {"J2", "J12", "J22", "J23"},
      {"J3", "J13", "J23", "J33"}
     },
     GridBoxDividers->{
      "Columns" -> {False, {True}, False}, 
       "Rows" -> {False, {True}, False}}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Jijk", "=", 
    RowBox[{"{", 
     RowBox[{"J0jk", ",", "J1jk", ",", " ", "J2jk", ",", " ", "J3jk"}], 
     "}"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ltransf", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Nu]0", ",", 
       RowBox[{"-", "\[Nu]1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "\[Nu]1"}], ",", "\[Nu]0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JijBack", "=", 
   RowBox[{"TensorContract", "[", 
    RowBox[{
     RowBox[{"TensorProduct", "[", 
      RowBox[{"Ltransf", ",", "Ltransf", ",", "Jij"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JijkBack", "=", 
   RowBox[{"TensorContract", "[", 
    RowBox[{
     RowBox[{"TensorProduct", "[", 
      RowBox[{"Ltransf", ",", "Ltransf", ",", "Ltransf", ",", "Jijk"}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"6", ",", "9"}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JijBackLI", "=", 
   RowBox[{"JijBack", "/.", "LI"}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JijkBackLI", "=", 
   RowBox[{"JijkBack", "/.", "LI"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Proj", "=", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    }]}], ";", " ", 
  RowBox[{"g", "=", GridBox[{
     {"1", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "0", "0"},
     {"0", "0", 
      RowBox[{"-", "1"}], "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}]}
    }]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u0", "=", 
   RowBox[{"{", 
    RowBox[{"f", ",", 
     RowBox[{"\[Epsilon]", "*", "h"}], ",", "0", ",", "0"}], "}"}]}], ";", 
  " ", 
  RowBox[{"u", "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["f", "2"], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", "*", "h"}], ")"}], "2"]}]]}], " ", 
  RowBox[{"(*", 
   RowBox[{"Careful", ",", " ", 
    RowBox[{
    "u", " ", "denotes", " ", "the", " ", "length", " ", "of", " ", "the", 
     " ", "vector", " ", "u0"}]}], "*)"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u\[Nu]", "=", "f"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term1", "=", 
   RowBox[{"TensorContract", "[", 
    RowBox[{
     RowBox[{"TensorProduct", "[", 
      RowBox[{"Proj", ",", "g", ",", "JijkBackLI"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7"}], "}"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Term2", "=", 
   RowBox[{"TensorContract", "[", 
    RowBox[{
     RowBox[{"TensorProduct", "[", 
      RowBox[{"Proj", ",", "g", ",", "JijBackLI"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6"}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term3", "=", 
   RowBox[{"TensorContract", "[", 
    RowBox[{
     RowBox[{"TensorProduct", "[", 
      RowBox[{"Proj", ",", "g", ",", "u0", ",", "g", ",", "JijkBackLI"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "10"}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coeffs", "=", 
   RowBox[{
    RowBox[{"3", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["f", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Epsilon]", "*", "h"}], ")"}], "2"]}], ")"}], "*", 
     "Term1"}], "+", 
    RowBox[{"2", 
     RowBox[{"TensorProduct", "[", 
      RowBox[{"Term2", ",", "u0"}], "]"}]}], "-", 
    RowBox[{"6", 
     RowBox[{"TensorProduct", "[", 
      RowBox[{"Term3", ",", "u0"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DuSpatial", "=", GridBox[{
      {"0", "0", "0", "0"},
      {"Dxf", 
       RowBox[{"\[Epsilon]", "*", "Dxh"}], "0", "0"},
      {"Dyf", 
       RowBox[{"\[Epsilon]", "*", "Dyh"}], "0", "0"},
      {"Dzf", 
       RowBox[{"\[Epsilon]", "*", "Dzh"}], "0", "0"}
     },
     GridBoxDividers->{
      "Columns" -> {False, {True}, False}, 
       "Rows" -> {False, {True}, False}}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Dxf", "=", 
     RowBox[{"df", "/", "dx"}]}], ",", " ", 
    RowBox[{"Dyf", "=", 
     RowBox[{"df", "/", "dy"}]}], ",", " ", 
    RowBox[{"Dzf", "=", 
     RowBox[{"df", "/", "dz"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Du", "=", 
   RowBox[{"TensorContract", "[", 
    RowBox[{
     RowBox[{"TensorProduct", "[", 
      RowBox[{"Coeffs", ",", "DuSpatial"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5"}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.919431414562252*^9, 3.919431933401123*^9}, {
   3.9194326676993103`*^9, 3.9194326733728647`*^9}, {3.9195704959770513`*^9, 
   3.9195704992102523`*^9}, {3.9195712080469284`*^9, 3.9195712176800933`*^9}, 
   3.9196572790835533`*^9, {3.919664168309602*^9, 3.9196642545041237`*^9}, {
   3.92112738922805*^9, 3.9211275068488145`*^9}, {3.9211276073303576`*^9, 
   3.921127620114583*^9}, {3.9211285422037673`*^9, 3.921128550775887*^9}, {
   3.9211287560721416`*^9, 3.92112875612455*^9}, {3.9211301267683353`*^9, 
   3.921130130326023*^9}, 3.921130825486205*^9, {3.921131288720632*^9, 
   3.921131308315564*^9}, {3.9211330909601803`*^9, 3.921133103306448*^9}, {
   3.921133142705411*^9, 3.921133152662092*^9}, 3.921133390698576*^9, 
   3.9211342563837004`*^9, {3.9212128183046*^9, 3.9212128323019514`*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"99be53ee-4ec3-4bad-a149-7281343e3c91"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"3", " ", 
     SuperscriptBox["\[Nu]0", "2"], " ", "\[Nu]1"}], "+", 
    SuperscriptBox["\[Nu]1", "3"], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Nu]0", "3"], " ", 
     RowBox[{"ArcSinh", "[", 
      FractionBox["\[Nu]1", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Nu]0", "2"], "-", 
         SuperscriptBox["\[Nu]1", "2"]}]]], "]"}]}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["\[Nu]1", "4"]}]]}]], "Output",
 CellChangeTimes->{3.92113321272873*^9, 3.9211341803347516`*^9, 
  3.921211753039811*^9, 3.9225263736349106`*^9, 3.9225285261948395`*^9, 
  3.9227080117843843`*^9, 3.922714832184965*^9},
 CellLabel->
  "Out[205]=",ExpressionUUID->"03683540-9abb-4c46-b3d3-df6164d9057c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.92113321272873*^9, 3.9211341803347516`*^9, 
  3.921211753039811*^9, 3.9225263736349106`*^9, 3.9225285261948395`*^9, 
  3.9227080117843843`*^9, 3.922714857948944*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"d591217e-4590-4040-9a66-ea8948fbe391"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.92113321272873*^9, 3.9211341803347516`*^9, 
  3.921211753039811*^9, 3.9225263736349106`*^9, 3.9225285261948395`*^9, 
  3.9227080117843843`*^9, 3.922714884419157*^9},
 CellLabel->
  "Out[207]=",ExpressionUUID->"c4b9a594-1ab5-421a-9660-ea0afbad531f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.92113321272873*^9, 3.9211341803347516`*^9, 
  3.921211753039811*^9, 3.9225263736349106`*^9, 3.9225285261948395`*^9, 
  3.9227080117843843`*^9, 3.922714890097765*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"eb39c3e0-b57d-4f3e-92ec-0b4e67cff5d4"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "6"}], " ", 
     SuperscriptBox["\[Nu]0", "2"], " ", "\[Nu]1"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Nu]1", "3"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Nu]0", "3"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"\[Nu]0", "+", "\[Nu]1"}], 
       RowBox[{"\[Nu]0", "-", "\[Nu]1"}]], "]"}]}], "-", 
    RowBox[{"3", " ", "\[Nu]0", " ", 
     SuperscriptBox["\[Nu]1", "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"\[Nu]0", "+", "\[Nu]1"}], 
       RowBox[{"\[Nu]0", "-", "\[Nu]1"}]], "]"}]}]}], 
   RowBox[{"12", " ", 
    SuperscriptBox["\[Nu]1", "4"]}]]}]], "Output",
 CellChangeTimes->{3.92113321272873*^9, 3.9211341803347516`*^9, 
  3.921211753039811*^9, 3.9225263736349106`*^9, 3.9225285261948395`*^9, 
  3.9227080117843843`*^9, 3.922714969279687*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"5a2b7bfb-6b98-42a6-a237-889831a53e78"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     SuperscriptBox["\[Nu]0", "2"], " ", "\[Nu]1"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Nu]1", "3"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Nu]0", "3"], " ", 
     RowBox[{"ArcSinh", "[", 
      FractionBox["\[Nu]1", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Nu]0", "2"], "-", 
         SuperscriptBox["\[Nu]1", "2"]}]]], "]"}]}], "-", 
    RowBox[{"3", " ", "\[Nu]0", " ", 
     SuperscriptBox["\[Nu]1", "2"], " ", 
     RowBox[{"ArcSinh", "[", 
      FractionBox["\[Nu]1", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Nu]0", "2"], "-", 
         SuperscriptBox["\[Nu]1", "2"]}]]], "]"}]}]}], 
   RowBox[{"6", " ", 
    SuperscriptBox["\[Nu]1", "4"]}]]}]], "Output",
 CellChangeTimes->{3.92113321272873*^9, 3.9211341803347516`*^9, 
  3.921211753039811*^9, 3.9225263736349106`*^9, 3.9225285261948395`*^9, 
  3.9227080117843843`*^9, 3.9227149987263107`*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"6cbe8d0f-e134-4dcc-a5f6-b94175e81ecd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.92113321272873*^9, 3.9211341803347516`*^9, 
  3.921211753039811*^9, 3.9225263736349106`*^9, 3.9225285261948395`*^9, 
  3.9227080117843843`*^9, 3.9227150243158937`*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"bce2c696-6e8f-4d5f-b503-80c0bbf9242e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.92113321272873*^9, 3.9211341803347516`*^9, 
  3.921211753039811*^9, 3.9225263736349106`*^9, 3.9225285261948395`*^9, 
  3.9227080117843843`*^9, 3.9227150809005156`*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"ee022b5d-3d33-4cbe-9c06-fdc315abb766"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.92113321272873*^9, 3.9211341803347516`*^9, 
  3.921211753039811*^9, 3.9225263736349106`*^9, 3.9225285261948395`*^9, 
  3.9227080117843843`*^9, 3.922715105009666*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"24e0fe1d-77df-4cc7-8f18-6c1bafd10aed"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.92113321272873*^9, 3.9211341803347516`*^9, 
  3.921211753039811*^9, 3.9225263736349106`*^9, 3.9225285261948395`*^9, 
  3.9227080117843843`*^9, 3.9227151104906015`*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"3ca6e7f4-c482-4a0c-8624-f1ecca36579a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dusimpler", "=", 
  RowBox[{"TrigToExp", "[", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Du", ",", " ", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["f", "2"], "-", 
          RowBox[{
           SuperscriptBox["h", "2"], 
           SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}], ",", 
        RowBox[{"\[Epsilon]", ">", "0"}], ",", 
        RowBox[{"f", ">", "0"}], ",", " ", 
        RowBox[{"h", " ", ">", "0"}], ",", " ", 
        RowBox[{"Dxf", " ", "\[Epsilon]", " ", "Reals"}], ",", " ", 
        RowBox[{"Dyf", " ", "\[Epsilon]", " ", "Reals"}], ",", 
        RowBox[{"Dzf", " ", "\[Epsilon]", " ", "Reals"}], ",", 
        RowBox[{"Dxh", " ", "\[Epsilon]", " ", "Reals"}], ",", " ", 
        RowBox[{"Dyh", " ", "\[Epsilon]", " ", "Reals"}], ",", 
        RowBox[{"Dzh", " ", "\[Epsilon]", " ", "Reals"}]}], "}"}]}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.921133106595689*^9, 3.921133106609895*^9}, {
  3.9211342131097755`*^9, 3.9211342189513845`*^9}, {3.921211831701871*^9, 
  3.9212118611366587`*^9}, {3.921211940966693*^9, 3.921212024203806*^9}, {
  3.9212122140281224`*^9, 3.9212122221409683`*^9}, {3.9212123760395546`*^9, 
  3.921212379938402*^9}, {3.9212124144523344`*^9, 3.921212428294135*^9}, {
  3.9212124987718253`*^9, 3.921212572835606*^9}, {3.9212127692075453`*^9, 
  3.9212127787325687`*^9}, {3.9212129131948385`*^9, 3.921212970508384*^9}, {
  3.9212135639414062`*^9, 3.921213575185117*^9}, {3.921213656370832*^9, 
  3.9212136647799997`*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"347aa895-8cd3-43d0-969e-99a3e3bb1a72"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", "Dxh", " ", 
      SuperscriptBox["f", "6"], " ", "h", " ", "\[Epsilon]"}], "+", 
     RowBox[{
      SuperscriptBox["f", "3"], " ", 
      SuperscriptBox["h", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"21", " ", "Dxh", " ", "f"}], "-", 
        RowBox[{"4", " ", "Dxf", " ", "h"}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "-", 
     RowBox[{"2", " ", "f", " ", 
      SuperscriptBox["h", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"13", " ", "Dxh", " ", "f"}], "+", 
        RowBox[{"6", " ", "Dxf", " ", "h"}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "-", 
     RowBox[{"3", " ", "Dxh", " ", 
      SuperscriptBox["h", "7"], " ", 
      SuperscriptBox["\[Epsilon]", "7"]}], "+", 
     RowBox[{"8", " ", "Dxh", " ", "f", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["f", "2"], "-", 
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"h", " ", "\[Epsilon]"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["f", "2"], "-", 
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}]]], "+", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{
            SuperscriptBox["f", "2"], "-", 
            RowBox[{
             SuperscriptBox["h", "2"], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]}]]}]]}], "]"}]}]}], 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["f", "2"]}], " ", "h"}], "+", 
        RowBox[{
         SuperscriptBox["h", "3"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "3"]}]], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["h", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["f", "2"]}], " ", "\[Epsilon]"}], "+", 
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "3"]}]}], ")"}], "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "Dxh", " ", 
       SuperscriptBox["f", "7"], " ", "h", " ", "\[Epsilon]"}], "+", 
      RowBox[{
       SuperscriptBox["f", "4"], " ", 
       SuperscriptBox["h", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "Dxh", " ", "f"}], "-", 
         RowBox[{"Dxf", " ", "h"}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["f", "2"], " ", 
       SuperscriptBox["h", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "Dxh", " ", "f"}], "-", 
         RowBox[{"10", " ", "Dxf", " ", "h"}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "5"]}], "-", 
      RowBox[{
       SuperscriptBox["h", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"19", " ", "Dxh", " ", "f"}], "+", 
         RowBox[{"5", " ", "Dxf", " ", "h"}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "7"]}], "+", 
      RowBox[{"Dxh", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["f", "2"], "-", 
          RowBox[{
           SuperscriptBox["h", "2"], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["f", "2"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"h", " ", "\[Epsilon]"}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["f", "2"], "-", 
            RowBox[{
             SuperscriptBox["h", "2"], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]}]]], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["h", "2"], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}], 
            RowBox[{
             SuperscriptBox["f", "2"], "-", 
             RowBox[{
              SuperscriptBox["h", "2"], " ", 
              SuperscriptBox["\[Epsilon]", "2"]}]}]]}]]}], "]"}]}]}], ")"}]}],
    ",", 
   FractionBox[
    RowBox[{
     RowBox[{"6", " ", "Dyh", " ", 
      SuperscriptBox["f", "3"], " ", "h", " ", "\[Epsilon]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["h", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", "Dyh", " ", "f"}], "+", 
        RowBox[{"2", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "-", 
     RowBox[{"3", " ", "Dyh", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["f", "2"], "-", 
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"h", " ", "\[Epsilon]"}], "f"]}], "]"}]}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"h", " ", "\[Epsilon]"}], "f"]}], "]"}]}], ")"}]}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["h", "4"], " ", 
     SuperscriptBox["\[Epsilon]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "f"}], "+", 
       RowBox[{"h", " ", "\[Epsilon]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"f", "+", 
       RowBox[{"h", " ", "\[Epsilon]"}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"3", " ", "Dzh", " ", 
      SuperscriptBox["f", "3"], " ", "h", " ", "\[Epsilon]"}], "-", 
     RowBox[{"5", " ", "Dzh", " ", "f", " ", 
      SuperscriptBox["h", "3"], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "-", 
     RowBox[{"2", " ", "Dzf", " ", 
      SuperscriptBox["h", "4"], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "-", 
     RowBox[{"3", " ", "Dzh", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["f", "2"], "-", 
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"h", " ", "\[Epsilon]"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["f", "2"], "-", 
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}]]], "+", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{
            SuperscriptBox["f", "2"], "-", 
            RowBox[{
             SuperscriptBox["h", "2"], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]}]]}]]}], "]"}]}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["f", "2"], " ", 
      SuperscriptBox["h", "4"], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["h", "6"], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.921211833805435*^9, 3.921211856408986*^9}, 
   3.9212121888902082`*^9, 3.9212123403603554`*^9, {3.921212422499091*^9, 
   3.9212124301083045`*^9}, 3.921212702718978*^9, 3.92121279466753*^9, 
   3.9212135207223043`*^9, 3.921213678123967*^9, 3.922526702549971*^9, 
   3.922528823646886*^9, 3.9227083025368204`*^9, 3.9227151206060147`*^9},
 CellLabel->
  "Out[230]=",ExpressionUUID->"65c8302f-d2b8-4e7e-a82e-63f2bf5607c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S", "=", 
  RowBox[{"Series", "[", 
   RowBox[{"Dusimpler", ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}], ",", " ", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f", ">", "0"}], ",", 
       RowBox[{"h", ">", "0"}], ",", 
       RowBox[{"\[Epsilon]", ">", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.921133109525427*^9, 3.9211331095304193`*^9}, {
  3.9211342208783965`*^9, 3.921134222443843*^9}, {3.921134349770171*^9, 
  3.9211343571416793`*^9}, {3.9212123852873745`*^9, 3.9212123855516176`*^9}, {
  3.921212445837104*^9, 3.921212450909405*^9}, {3.9212128124563017`*^9, 
  3.9212128133848066`*^9}, {3.9212135903728285`*^9, 3.921213627596746*^9}, {
  3.921213689379797*^9, 3.92121373287782*^9}},
 CellLabel->
  "In[231]:=",ExpressionUUID->"0451d1b8-4bbf-47b8-9c29-c772664ac443"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Dxh", " ", "f"}], "+", 
         RowBox[{"12", " ", "Dxf", " ", "h"}]}], ")"}], " ", "\[Epsilon]"}], 
      RowBox[{"3", " ", 
       SuperscriptBox["f", "3"]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 0, {
     Rational[1, 3] $CellContext`f^(-3) ($CellContext`Dxh $CellContext`f + 
       12 $CellContext`Dxf $CellContext`h)}, 1, 2, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Dxf", 
      SuperscriptBox["f", "2"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {$CellContext`Dxf $CellContext`f^(-2)}, 0, 2, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Dyf", 
      SuperscriptBox["f", "2"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {$CellContext`Dyf $CellContext`f^(-2)}, 0, 2, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Dzf", 
      SuperscriptBox["f", "2"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {$CellContext`Dzf $CellContext`f^(-2)}, 0, 2, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.921212466657615*^9, 3.9212127239685526`*^9, 3.9212128089799037`*^9, 
   3.9212135386698456`*^9, {3.9212136063734674`*^9, 3.921213631083353*^9}, {
   3.9212136845026402`*^9, 3.9212136940322676`*^9}, 3.9212137357593794`*^9, 
   3.9225267039547253`*^9, 3.9225288241311517`*^9, 3.922708303084917*^9, 
   3.9227151211143208`*^9},
 CellLabel->
  "Out[231]=",ExpressionUUID->"ebd16242-547d-4da0-9ad1-8813251864b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Cross", "-", 
      RowBox[{"check", " ", "1"}]}], ":", " ", 
     RowBox[{"We", " ", "check", " ", "that"}], ":", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["u", "j"], 
      SuperscriptBox["J", "j"]}]}], "=", "J"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"J00", ";", 
    RowBox[{"J00LI", "=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "u"], "J00"}], "/.", "LI"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ji", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["u", "2"]], 
      RowBox[{"{", 
       RowBox[{"J00", ",", " ", "J01", ",", " ", "J2", ",", " ", "J3"}], 
       "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JiBack", "=", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{"Ltransf", ",", "Ji"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JiBackLI", "=", 
     RowBox[{"JiBack", "/.", "LI"}]}], " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{"Check1", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"TrigToExp", "[", 
       RowBox[{
        RowBox[{"TensorContract", "[", 
         RowBox[{
          RowBox[{"TensorProduct", "[", 
           RowBox[{"u0", ",", "JiBackLI"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], "}"}]}], "]"}], "-", "J00LI"}], 
       "]"}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", ">", "0"}], ",", 
         RowBox[{"h", ">", "0"}], ",", " ", 
         RowBox[{"\[Epsilon]", ">", "0"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["f", "2"], "-", 
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9212124088880377`*^9, 3.921212408952287*^9}, 
   3.9225260002153254`*^9, {3.9225268530620947`*^9, 3.9225268771607304`*^9}, {
   3.922526933906541*^9, 3.922526960014089*^9}, {3.9225270508884044`*^9, 
   3.922527073368891*^9}, {3.922527109868615*^9, 3.9225271163983593`*^9}, 
   3.9225281448509293`*^9},
 CellLabel->
  "In[232]:=",ExpressionUUID->"6ff2dc8a-cb98-4cc1-906e-bd114f2a3d5c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.922526704016045*^9, 3.922526798375094*^9, 3.9225268575485487`*^9, {
   3.9225269389900274`*^9, 3.9225269641068726`*^9}, {3.9225270537314615`*^9, 
   3.922527077276787*^9}, 3.922527120107362*^9, 3.922528824209257*^9, 
   3.92270830318496*^9, 3.9227151212109814`*^9},
 CellLabel->
  "Out[236]=",ExpressionUUID->"92d7a303-916e-40fc-91a5-4039d002d0b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Cross", "-", 
      RowBox[{"check", " ", "2"}]}], ":", " ", 
     RowBox[{"We", " ", "check", " ", "that"}], ":", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["u", "j"], 
      SuperscriptBox["J", "jk"]}]}], "=", 
    SuperscriptBox["J", "k"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Check2", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"TrigToExp", "[", 
       RowBox[{
        RowBox[{"TensorContract", "[", 
         RowBox[{
          RowBox[{"TensorProduct", "[", 
           RowBox[{"u0", ",", "JijBackLI"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], "}"}]}], "]"}], "-", "JiBackLI"}],
        "]"}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", ">", "0"}], ",", 
         RowBox[{"h", ">", "0"}], ",", " ", 
         RowBox[{"\[Epsilon]", ">", "0"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["f", "2"], "-", 
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
     "]"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9211331125858088`*^9, 3.9211331140202675`*^9}, 
   3.921212895403064*^9, 3.921213534217094*^9, 3.9225268127226844`*^9},
 CellLabel->
  "In[237]:=",ExpressionUUID->"87a87d6f-a642-4889-abdb-4158d3c480f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.922526813831823*^9, 3.9225288242873645`*^9, 
  3.9227083032627535`*^9, 3.922715121346616*^9},
 CellLabel->
  "Out[237]=",ExpressionUUID->"417c4eb6-81a6-4a8c-9959-4114b6f1ae0c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Cross", "-", 
      RowBox[{"check", " ", "3"}]}], ":", " ", 
     RowBox[{"We", " ", "check", " ", "that"}], ":", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["u", "j"], 
      SuperscriptBox["J", "jkl"]}]}], "=", 
    SuperscriptBox["J", "kl"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Check3", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"TrigToExp", "[", 
      RowBox[{
       RowBox[{"TensorContract", "[", 
        RowBox[{
         RowBox[{"TensorProduct", "[", 
          RowBox[{"u0", ",", "JijkBackLI"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "}"}]}], "]"}], "-", "JijBackLI"}],
       "]"}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f", ">", "0"}], ",", 
        RowBox[{"h", ">", "0"}], ",", " ", 
        RowBox[{"\[Epsilon]", ">", "0"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["f", "2"], "-", 
          RowBox[{
           SuperscriptBox["h", "2"], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9225268310905943`*^9, 3.9225268316373596`*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"70309903-5aeb-40f3-b80f-71581a232d24"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9225268326995697`*^9, 3.9225288245060635`*^9, 
  3.9227083035076084`*^9, 3.92271512161191*^9},
 CellLabel->
  "Out[238]=",ExpressionUUID->"4c04c228-6545-4015-a099-64a16f8456f2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Cross", "-", 
    RowBox[{"check", " ", "4"}]}], ":", " ", 
   RowBox[{
    RowBox[{"The", " ", "aim", " ", "of", " ", "this", " ", "cross"}], "-", 
    RowBox[{
    "check", " ", "is", " ", "to", " ", "verify", " ", "that", " ", "the", 
     " ", "dynamical", " ", "equation", " ", "has", " ", "been", " ", 
     "computed", " ", "correctly"}]}], ":"}], "*)"}]], "Input",
 CellChangeTimes->{{3.921131593774995*^9, 3.921131603039657*^9}, {
   3.921131754507595*^9, 3.9211317625482483`*^9}, 3.921133078614555*^9, 
   3.922708329164981*^9},
 CellLabel->
  "In[239]:=",ExpressionUUID->"c37a347e-9ef1-41f4-a735-eb9ca49cdc31"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"A", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"TrigToExp", "[", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{
        "g", ",", "u0", ",", "Proj", ",", "DuSpatial", ",", "g", ",", 
         "JijkBackLI"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "12"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "11"}], "}"}]}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f", ">", "0"}], ",", 
       RowBox[{"h", ">", "0"}], ",", " ", 
       RowBox[{"\[Epsilon]", ">", "0"}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["f", "2"], "-", 
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"B", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"TrigToExp", "[", 
     RowBox[{
      FractionBox["2", 
       SuperscriptBox["u", "2"]], "*", 
      RowBox[{"TensorContract", "[", 
       RowBox[{
        RowBox[{"TensorProduct", "[", 
         RowBox[{
         "g", ",", "u0", ",", "Proj", ",", "DuSpatial", ",", "g", ",", "u0", 
          ",", "JijBackLI"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "10"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"5", ",", "11"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "9"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "12"}], "}"}]}], "}"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f", ">", "0"}], ",", 
       RowBox[{"h", ">", "0"}], ",", " ", 
       RowBox[{"\[Epsilon]", ">", "0"}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["f", "2"], "-", 
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.921133140545637*^9, 3.921133140561127*^9}, {
  3.9227083379345818`*^9, 3.922708346777317*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"719cc51e-4269-4514-9ed5-abd07d0606e9"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"6", " ", "Dxh", " ", 
    SuperscriptBox["f", "5"], " ", "h", " ", "\[Epsilon]"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["h", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "7"}], " ", "Dxh", " ", "f"}], "+", 
      RowBox[{"5", " ", "Dxf", " ", "h"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["h", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "Dxh", " ", "f"}], "+", 
      RowBox[{"Dxf", " ", "h"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "5"]}], "+", 
   RowBox[{"3", " ", "Dxh", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["f", "2"], "-", 
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "3"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       RowBox[{"2", " ", "f"}], 
       RowBox[{"f", "+", 
        RowBox[{"h", " ", "\[Epsilon]"}]}]]}], "]"}]}]}], 
  RowBox[{"6", " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["f", "2"]}], " ", "h"}], "+", 
      RowBox[{
       SuperscriptBox["h", "3"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "3"]}]]], "Output",
 CellChangeTimes->{3.9227084161959543`*^9, 3.9227151884900913`*^9},
 CellLabel->
  "Out[240]=",ExpressionUUID->"34b0bbda-f3c3-4f3f-b39d-1961fb185484"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", "Dxh", " ", 
      SuperscriptBox["f", "3"], " ", "h", " ", "\[Epsilon]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["h", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "Dxh", " ", "f"}], "+", 
        RowBox[{"Dxf", " ", "h"}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["f", "2"], "-", 
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "2"]], "+", 
   RowBox[{"Dxh", " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       RowBox[{"2", " ", "f"}], 
       RowBox[{"f", "+", 
        RowBox[{"h", " ", "\[Epsilon]"}]}]]}], "]"}]}]}], 
  RowBox[{
   SuperscriptBox["h", "3"], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}]]], "Output",
 CellChangeTimes->{3.9227084161959543`*^9, 3.92271523928527*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"9dcd7514-7e1f-4483-b5bb-a4bb216ef2ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"LHS", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"-", "2"}], 
    SuperscriptBox["u", "2"], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "*", "A"}], "-", "B"}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"RHS", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"TrigToExp", "[", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{"g", ",", "u0", ",", "Du"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}]}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f", ">", "0"}], ",", 
       RowBox[{"h", ">", "0"}], ",", " ", 
       RowBox[{"\[Epsilon]", ">", "0"}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["f", "2"], "-", 
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Check4", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"TrigToExp", "[", 
     RowBox[{
      RowBox[{"2", "*", "RHS"}], "-", "LHS"}], "]"}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f", ">", "0"}], ",", 
       RowBox[{"h", ">", "0"}], ",", " ", 
       RowBox[{"\[Epsilon]", ">", "0"}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["f", "2"], "-", 
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.9227083612614326`*^9, 3.922708378873374*^9}},
 CellLabel->
  "In[242]:=",ExpressionUUID->"809c0fb7-0ae9-471f-b12a-f347accb7477"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", "h", " ", "\[Epsilon]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", "Dxh", " ", 
       SuperscriptBox["f", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["f", "2"], " ", 
       SuperscriptBox["h", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "13"}], " ", "Dxh", " ", "f"}], "+", 
         RowBox[{"3", " ", "Dxf", " ", "h"}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["h", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", "Dxh", " ", "f"}], "+", 
         RowBox[{"5", " ", "Dxf", " ", "h"}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "4"]}]}], ")"}]}], "+", 
   RowBox[{"5", " ", "Dxh", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["f", "2"], "-", 
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "3"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       RowBox[{"2", " ", "f"}], 
       RowBox[{"f", "+", 
        RowBox[{"h", " ", "\[Epsilon]"}]}]]}], "]"}]}]}], 
  RowBox[{
   SuperscriptBox["h", "3"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["f", "2"], "-", 
      RowBox[{
       SuperscriptBox["h", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.9227084720083876`*^9, 3.922715239548561*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"cbd52f64-cea8-44ef-b49f-b822418fc489"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"5", " ", "Dxh", " ", 
    SuperscriptBox["f", "5"], " ", "h", " ", "\[Epsilon]"}], "+", 
   RowBox[{
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["h", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "13"}], " ", "Dxh", " ", "f"}], "+", 
      RowBox[{"3", " ", "Dxf", " ", "h"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}], "+", 
   RowBox[{
    SuperscriptBox["h", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", "Dxh", " ", "f"}], "+", 
      RowBox[{"5", " ", "Dxf", " ", "h"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "5"]}], "+", 
   RowBox[{
    FractionBox["5", "2"], " ", "Dxh", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["f", "2"], "-", 
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "3"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       RowBox[{"2", " ", "f"}], 
       RowBox[{"f", "+", 
        RowBox[{"h", " ", "\[Epsilon]"}]}]]}], "]"}]}]}], 
  RowBox[{
   SuperscriptBox["h", "3"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["f", "2"], "-", 
      RowBox[{
       SuperscriptBox["h", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.9227084720083876`*^9, 3.9227152406359863`*^9},
 CellLabel->
  "Out[243]=",ExpressionUUID->"ccccf520-a476-43ca-a8ab-106c072aae31"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9227084720083876`*^9, 3.9227152406399755`*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"3b67b55d-4081-4ba3-85a4-e8c763b054dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Cross", "-", 
     RowBox[{"check", " ", "5"}]}], ":"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"LHSCheck5", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"TrigToExp", "[", 
       RowBox[{"TensorContract", "[", 
        RowBox[{
         RowBox[{"TensorProduct", "[", 
          RowBox[{"g", ",", "Du", ",", "u0"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "4"}], "}"}]}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", ">", "0"}], ",", 
         RowBox[{"h", ">", "0"}], ",", " ", 
         RowBox[{"\[Epsilon]", ">", "0"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["f", "2"], "-", 
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dxi", "=", 
     RowBox[{
      RowBox[{"3", "*", 
       RowBox[{"TensorContract", "[", 
        RowBox[{
         RowBox[{"TensorProduct", "[", 
          RowBox[{"Proj", ",", "g", ",", "DuSpatial", ",", "JijkBackLI"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "6"}], "}"}]}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       FractionBox["2", 
        SuperscriptBox["u", "2"]], "*", 
       RowBox[{"TensorContract", "[", 
        RowBox[{
         RowBox[{"TensorProduct", "[", 
          RowBox[{
          "Proj", ",", "g", ",", "DuSpatial", ",", "u0", ",", "JijBackLI"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "9"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "6"}], "}"}]}], "}"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"RHSCheck5", "=", 
    RowBox[{"-", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"TrigToExp", "[", 
        RowBox[{"TensorContract", "[", 
         RowBox[{
          RowBox[{"TensorProduct", "[", 
           RowBox[{"g", ",", "u0", ",", "Dxi"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}]}], "}"}]}], "]"}], "]"}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"f", ">", "0"}], ",", 
          RowBox[{"h", ">", "0"}], ",", " ", 
          RowBox[{"\[Epsilon]", ">", "0"}], ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox["f", "2"], "-", 
            RowBox[{
             SuperscriptBox["h", "2"], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
      "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.921129927136761*^9, 3.921129932836788*^9}, {
   3.921130805640234*^9, 3.9211308192899203`*^9}, {3.92113134026659*^9, 
   3.921131458712145*^9}, {3.9211314949762573`*^9, 3.9211315136146293`*^9}, 
   3.922714496259869*^9},
 CellLabel->
  "In[252]:=",ExpressionUUID->"8c8ee590-3200-4156-a7c3-3140fcd2b5bc"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"5", " ", "Dxh", " ", 
    SuperscriptBox["f", "5"], " ", "h", " ", "\[Epsilon]"}], "+", 
   RowBox[{
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["h", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "13"}], " ", "Dxh", " ", "f"}], "+", 
      RowBox[{"3", " ", "Dxf", " ", "h"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}], "+", 
   RowBox[{
    SuperscriptBox["h", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", "Dxh", " ", "f"}], "+", 
      RowBox[{"5", " ", "Dxf", " ", "h"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "5"]}], "+", 
   RowBox[{
    FractionBox["5", "2"], " ", "Dxh", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["f", "2"], "-", 
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "3"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       RowBox[{"2", " ", "f"}], 
       RowBox[{"f", "+", 
        RowBox[{"h", " ", "\[Epsilon]"}]}]]}], "]"}]}]}], 
  RowBox[{
   SuperscriptBox["h", "3"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["f", "2"], "-", 
      RowBox[{
       SuperscriptBox["h", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.922715240945356*^9, 3.9227152666957283`*^9}},
 CellLabel->
  "Out[252]=",ExpressionUUID->"9c81007d-02c7-4386-8075-14fe46e35754"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"5", " ", "Dxh", " ", 
     SuperscriptBox["f", "5"], " ", "h", " ", "\[Epsilon]"}], "+", 
    RowBox[{
     SuperscriptBox["f", "2"], " ", 
     SuperscriptBox["h", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "13"}], " ", "Dxh", " ", "f"}], "+", 
       RowBox[{"3", " ", "Dxf", " ", "h"}]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["h", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "Dxh", " ", "f"}], "+", 
       RowBox[{"5", " ", "Dxf", " ", "h"}]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "5"]}], "+", 
    RowBox[{
     FractionBox["5", "2"], " ", "Dxh", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["f", "2"], "-", 
        RowBox[{
         SuperscriptBox["h", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"2", " ", "f"}], 
        RowBox[{"f", "+", 
         RowBox[{"h", " ", "\[Epsilon]"}]}]]}], "]"}]}]}], 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["f", "2"]}], " ", "h"}], "+", 
       RowBox[{
        SuperscriptBox["h", "3"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "3"]}]]}]], "Output",
 CellChangeTimes->{{3.922715240945356*^9, 3.9227152705175886`*^9}},
 CellLabel->
  "Out[254]=",ExpressionUUID->"3586321b-8c4d-48c4-ae31-8cccfea4d8bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Check5", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["u", "2"]], "*", "LHSCheck5"}], "-", "RHSCheck5"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9211319189325666`*^9, 3.921131919034021*^9}, 
   3.9227152866780634`*^9},
 CellLabel->
  "In[255]:=",ExpressionUUID->"37dda8ba-c986-454c-9f07-6744e6234c7a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9227152878251376`*^9},
 CellLabel->
  "Out[255]=",ExpressionUUID->"a2bdc0f2-7490-4414-b4c3-8ed30579255d"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9211299382352295`*^9, 3.9211299752881627`*^9}, {
  3.9211307712323933`*^9, 3.921130803757512*^9}},
 CellLabel->
  "In[249]:=",ExpressionUUID->"e1f73bd0-82c4-43f1-8e8f-3c769814103c"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.921129995560812*^9, 3.9211300007222896`*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"5a8d20cf-e24b-4808-b7e7-f6bfaff8b09d"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9211307836021223`*^9, 3.921130783622581*^9}},
 CellLabel->
  "In[251]:=",ExpressionUUID->"ae828ded-fa75-495d-b691-b8a1c39300c1"]
},
WindowSize->{1011, 494.25},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
DockedCells->{},
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8e1c961e-d4cf-44aa-8666-8dbd5216f815"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 272, 5, 28, "Input",ExpressionUUID->"d654e3ea-4c50-40a4-af43-3d5c906640e4"],
Cell[CellGroupData[{
Cell[855, 29, 7231, 207, 313, "Input",ExpressionUUID->"9832470b-33f1-4d1a-be98-0ceebfb3d910"],
Cell[8089, 238, 3109, 47, 73, "Message",ExpressionUUID->"3f925197-542f-4e7b-bcf3-4819e9927fd3"]
}, Open  ]],
Cell[11213, 288, 923, 25, 77, "Input",ExpressionUUID->"f0a493e7-bb0f-40d9-8390-698f7ca5f0a5"],
Cell[CellGroupData[{
Cell[12161, 317, 1956, 54, 116, "Input",ExpressionUUID->"118c75a8-17aa-4984-b174-9594257e9ade"],
Cell[14120, 373, 683, 15, 60, "Output",ExpressionUUID->"fb79b5c1-70fc-416b-96c5-edc5ba8c2b48"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14840, 393, 889, 24, 45, "Input",ExpressionUUID->"59bfd2f6-d711-4253-945b-b1b9384c9b44"],
Cell[15732, 419, 899, 20, 61, "Output",ExpressionUUID->"e32cf729-bb02-4853-b02a-9dfe03fa061a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16668, 444, 7468, 216, 406, "Input",ExpressionUUID->"20693694-b545-4945-82ea-0fd6ee172c49"],
Cell[24139, 662, 859, 21, 61, "Output",ExpressionUUID->"6dfe5e71-d6e0-498c-9c1c-e84d00e69f13"],
Cell[25001, 685, 485, 8, 32, "Output",ExpressionUUID->"c2741cdd-3663-447c-b4b1-1c4f191f4331"],
Cell[25489, 695, 1155, 29, 56, "Output",ExpressionUUID->"29c2b46f-5b79-4f62-88bc-f41f18c05748"],
Cell[26647, 726, 487, 8, 32, "Output",ExpressionUUID->"5afe8b9c-6247-456f-bc71-c58f02750241"],
Cell[27137, 736, 1092, 29, 61, "Output",ExpressionUUID->"78260cb9-edd6-40d3-918a-021027d49c80"],
Cell[28232, 767, 484, 8, 32, "Output",ExpressionUUID->"22e309f7-86f1-4f8d-a362-3b8882fa6dcb"],
Cell[28719, 777, 799, 19, 61, "Output",ExpressionUUID->"d0d96d63-7e93-43da-a7d1-337b54d9e1ca"],
Cell[29521, 798, 679, 15, 60, "Output",ExpressionUUID->"d13c1c5c-a9fe-45fb-aa8c-4d2e2dd48557"],
Cell[30203, 815, 485, 8, 32, "Output",ExpressionUUID->"39b504d4-6939-4860-8326-ef451ed786e4"],
Cell[30691, 825, 485, 8, 32, "Output",ExpressionUUID->"3ad78f5e-46a9-4114-8657-f883d7488263"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31213, 838, 18718, 571, 1443, "Input",ExpressionUUID->"99be53ee-4ec3-4bad-a149-7281343e3c91"],
Cell[49934, 1411, 780, 21, 61, "Output",ExpressionUUID->"03683540-9abb-4c46-b3d3-df6164d9057c"],
Cell[50717, 1434, 298, 5, 32, "Output",ExpressionUUID->"d591217e-4590-4040-9a66-ea8948fbe391"],
Cell[51018, 1441, 298, 5, 32, "Output",ExpressionUUID->"c4b9a594-1ab5-421a-9660-ea0afbad531f"],
Cell[51319, 1448, 298, 5, 32, "Output",ExpressionUUID->"eb39c3e0-b57d-4f3e-92ec-0b4e67cff5d4"],
Cell[51620, 1455, 1003, 27, 56, "Output",ExpressionUUID->"5a2b7bfb-6b98-42a6-a237-889831a53e78"],
Cell[52626, 1484, 1106, 31, 61, "Output",ExpressionUUID->"6cbe8d0f-e134-4dcc-a5f6-b94175e81ecd"],
Cell[53735, 1517, 300, 5, 32, "Output",ExpressionUUID->"bce2c696-6e8f-4d5f-b503-80c0bbf9242e"],
Cell[54038, 1524, 300, 5, 32, "Output",ExpressionUUID->"ee022b5d-3d33-4cbe-9c06-fdc315abb766"],
Cell[54341, 1531, 298, 5, 32, "Output",ExpressionUUID->"24e0fe1d-77df-4cc7-8f18-6c1bafd10aed"],
Cell[54642, 1538, 300, 5, 32, "Output",ExpressionUUID->"3ca6e7f4-c482-4a0c-8624-f1ecca36579a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54979, 1548, 1682, 34, 94, "Input",ExpressionUUID->"347aa895-8cd3-43d0-969e-99a3e3bb1a72"],
Cell[56664, 1584, 8251, 238, 278, "Output",ExpressionUUID->"65c8302f-d2b8-4e7e-a82e-63f2bf5607c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64952, 1827, 892, 19, 28, "Input",ExpressionUUID->"0451d1b8-4bbf-47b8-9c29-c772664ac443"],
Cell[65847, 1848, 2392, 65, 49, "Output",ExpressionUUID->"ebd16242-547d-4da0-9ad1-8813251864b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68276, 1918, 2508, 71, 207, "Input",ExpressionUUID->"6ff2dc8a-cb98-4cc1-906e-bd114f2a3d5c"],
Cell[70787, 1991, 401, 7, 32, "Output",ExpressionUUID->"92d7a303-916e-40fc-91a5-4039d002d0b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71225, 2003, 1516, 42, 111, "Input",ExpressionUUID->"87a87d6f-a642-4889-abdb-4158d3c480f7"],
Cell[72744, 2047, 291, 6, 32, "Output",ExpressionUUID->"417c4eb6-81a6-4a8c-9959-4114b6f1ae0c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73072, 2058, 1386, 40, 92, "Input",ExpressionUUID->"70309903-5aeb-40f3-b80f-71581a232d24"],
Cell[74461, 2100, 568, 14, 32, "Output",ExpressionUUID->"4c04c228-6545-4015-a099-64a16f8456f2"]
}, Open  ]],
Cell[75044, 2117, 674, 15, 28, "Input",ExpressionUUID->"c37a347e-9ef1-41f4-a735-eb9ca49cdc31"],
Cell[CellGroupData[{
Cell[75743, 2136, 2799, 81, 184, "Input",ExpressionUUID->"719cc51e-4269-4514-9ed5-abd07d0606e9"],
Cell[78545, 2219, 1617, 49, 62, "Output",ExpressionUUID->"34b0bbda-f3c3-4f3f-b39d-1961fb185484"],
Cell[80165, 2270, 1111, 34, 64, "Output",ExpressionUUID->"9dcd7514-7e1f-4483-b5bb-a4bb216ef2ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81313, 2309, 1906, 58, 96, "Input",ExpressionUUID->"809c0fb7-0ae9-471f-b12a-f347accb7477"],
Cell[83222, 2369, 1699, 51, 62, "Output",ExpressionUUID->"cbd52f64-cea8-44ef-b49f-b822418fc489"],
Cell[84924, 2422, 1605, 49, 62, "Output",ExpressionUUID->"ccccf520-a476-43ca-a8ab-106c072aae31"],
Cell[86532, 2473, 179, 3, 32, "Output",ExpressionUUID->"3b67b55d-4081-4ba3-85a4-e8c763b054dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86748, 2481, 3760, 106, 173, "Input",ExpressionUUID->"8c8ee590-3200-4156-a7c3-3140fcd2b5bc"],
Cell[90511, 2589, 1605, 49, 62, "Output",ExpressionUUID->"9c81007d-02c7-4386-8075-14fe46e35754"],
Cell[92119, 2640, 1686, 51, 62, "Output",ExpressionUUID->"3586321b-8c4d-48c4-ae31-8cccfea4d8bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93842, 2696, 393, 11, 46, "Input",ExpressionUUID->"37dda8ba-c986-454c-9f07-6744e6234c7a"],
Cell[94238, 2709, 155, 3, 55, "Output",ExpressionUUID->"a2bdc0f2-7490-4414-b4c3-8ed30579255d"]
}, Open  ]],
Cell[94408, 2715, 230, 4, 28, "Input",ExpressionUUID->"e1f73bd0-82c4-43f1-8e8f-3c769814103c"],
Cell[94641, 2721, 177, 3, 28, "Input",ExpressionUUID->"5a8d20cf-e24b-4808-b7e7-f6bfaff8b09d"],
Cell[94821, 2726, 177, 3, 28, "Input",ExpressionUUID->"ae828ded-fa75-495d-b691-b8a1c39300c1"]
}
]
*)



==> anc/General_y_direction.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    106545,       2951]
NotebookOptionsPosition[    101710,       2872]
NotebookOutlinePosition[    102145,       2889]
CellTagsIndexPosition[    102102,       2886]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"We", " ", "start", " ", "with", " ", "the", " ", "vector", " ", 
       RowBox[{"fields", ":", "\[IndentingNewLine]", 
        StyleBox["u",
         FontColor->GrayLevel[0]]}]}], 
      StyleBox[" ",
       FontColor->GrayLevel[0]], 
      StyleBox["=",
       FontColor->GrayLevel[0]], 
      StyleBox[
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"f", ",", "0", ",", 
             RowBox[{"\[Epsilon]", "*", "h"}], ",", "0"}], ")"}], " ", "so"}],
           " ", "|", "u", "|"}], "=", 
         RowBox[{
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["f", "2"], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Epsilon]", "*", "h"}], ")"}], "2"]}]], " ", "where",
            " ", "we", " ", "assume", " ", "that", " ", "f"}], "=", 
          RowBox[{
           RowBox[{"f", 
            RowBox[{"(", 
             RowBox[{"x", ",", "y", ",", "z"}], ")"}], " ", "and", " ", "h"}],
            "=", 
           RowBox[{"h", 
            RowBox[{"(", 
             RowBox[{"x", ",", "y", ",", "z"}], ")"}]}]}]}]}], 
        "\[IndentingNewLine]", 
        RowBox[{"\[Nu]", "=", " ", 
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}]}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"After", " ", "the", " ", "Lorentz", " ", 
          RowBox[{"transformation", ":", "\[IndentingNewLine]", "u"}]}], " ", 
         "=", " ", 
         RowBox[{"|", "u", "|", " ", 
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0", ","}], ")"}]}]}]}],
       FontColor->GrayLevel[0]]}], 
     StyleBox[";",
      FontColor->GrayLevel[0]], 
     StyleBox["\[IndentingNewLine]",
      FontColor->GrayLevel[0]], "\t ", 
     RowBox[{
      StyleBox["\[Nu]",
       FontColor->GrayLevel[0]], 
      StyleBox[" ",
       FontColor->GrayLevel[0]], 
      StyleBox["=",
       FontColor->GrayLevel[0]], 
      StyleBox[" ",
       FontColor->GrayLevel[0]], 
      RowBox[{
       StyleBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cosh", "[", "b", "]"}], ",", " ", "0", ",", " ", 
          RowBox[{
           RowBox[{"sinh", "[", "b", "]"}], " ", "0"}]}], ")"}],
        FontColor->GrayLevel[0]], 
       StyleBox[" ",
        FontColor->GrayLevel[0]], 
       StyleBox["=",
        FontColor->GrayLevel[0]], 
       StyleBox[" ",
        FontColor->GrayLevel[0]], 
       RowBox[{
        RowBox[{
         StyleBox[
          RowBox[{"(", 
           RowBox[{
           "\[Nu]0", ",", " ", "0", ",", " ", "\[Nu]2", ",", " ", "0"}], ")"}],
          FontColor->GrayLevel[0]], 
         StyleBox[" ",
          FontColor->GrayLevel[0]], 
         StyleBox["with",
          FontColor->GrayLevel[0]], 
         StyleBox[" ",
          FontColor->GrayLevel[0]], "\[Nu]2"}], " ", "=", " ", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Nu]0", "2"], "-", "1"}]], "\[IndentingNewLine]",
           "\[IndentingNewLine]", "and", " ", 
          RowBox[{"also", ":", "\[IndentingNewLine]", "n"}]}], " ", "=", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ",", " ", 
             RowBox[{
              RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], " ", 
           RowBox[{"in", " ", "\\", 
            RowBox[{"R", "^", "3"}]}], "\[IndentingNewLine]", "\[Zeta]"}], 
          " ", "=", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", ",", " ", "n"}], ")"}], " ", "=", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", ",", " ", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ",", " ", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], 
             "\[IndentingNewLine]", "measure", " ", "on", " ", 
             RowBox[{"S", "^", "2"}], " ", "d\[Phi]", " ", 
             RowBox[{"dCos", "[", "\[Phi]", "]"}]}], " ", "=", " ", 
            RowBox[{
            "d\[Phi]", " ", "du", "\[IndentingNewLine]", 
             "moreover"}]}]}]}]}]}]}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"we", " ", "set", " ", "u"}], " ", "=", " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{"thus", "\[IndentingNewLine]", "\[Zeta]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", ",", " ", "n"}], ")"}], " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", ",", " ", 
          StyleBox[
           RowBox[{
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["u", "2"]}]], 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}],
           FontColor->GrayLevel[0]], 
          StyleBox[",",
           FontColor->GrayLevel[0]], 
          StyleBox[" ",
           FontColor->GrayLevel[0]], 
          StyleBox[
           RowBox[{
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["u", "2"]}]], 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}],
           FontColor->GrayLevel[0]], 
          StyleBox[",",
           FontColor->GrayLevel[0]], 
          StyleBox[" ",
           FontColor->GrayLevel[0]], 
          StyleBox["u",
           FontColor->GrayLevel[0]]}], 
         StyleBox[")",
          FontColor->GrayLevel[0]]}], 
        StyleBox["\[IndentingNewLine]",
         FontColor->GrayLevel[0]], 
        StyleBox["<",
         FontColor->GrayLevel[0]], 
        StyleBox["\[Nu]\[Zeta]",
         FontColor->GrayLevel[0]], 
        StyleBox[">",
         FontColor->GrayLevel[0]]}], 
       StyleBox[" ",
        FontColor->GrayLevel[0]], 
       StyleBox["=",
        FontColor->GrayLevel[0]], 
       StyleBox[" ",
        FontColor->GrayLevel[0]], 
       RowBox[{"\[Nu]0", "-", 
        RowBox[{"\[Nu]2", 
         StyleBox[
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]],
          FontColor->GrayLevel[0]], 
         StyleBox[
          RowBox[{"Sin", "[", "\[Phi]", "]"}],
          FontColor->GrayLevel[0]]}]}]}]}]}]}], 
   StyleBox["*)",
    FontColor->GrayLevel[0]]}]}]}], "Input",
 CellChangeTimes->{{3.9194890071492586`*^9, 3.919489023680337*^9}, {
   3.9194892765249243`*^9, 3.919489276729808*^9}, {3.919674116472204*^9, 
   3.919674127948724*^9}, {3.920986194305422*^9, 3.920986195849478*^9}, {
   3.921034618701517*^9, 3.9210346206020503`*^9}, {3.921037094503098*^9, 
   3.921037098302713*^9}, {3.9210380073065853`*^9, 3.921038008392682*^9}, {
   3.9210381700701447`*^9, 3.9210381957214108`*^9}, {3.921039432127245*^9, 
   3.921039445536101*^9}, {3.9210397448856316`*^9, 3.921039752191846*^9}, {
   3.921039867025487*^9, 3.9210398708149996`*^9}, {3.9210399232230234`*^9, 
   3.921039923618858*^9}, 3.921042108954109*^9, {3.9211302082141623`*^9, 
   3.9211302292526903`*^9}, 3.921130414884016*^9},
 CellLabel->
  "In[256]:=",ExpressionUUID->"45df63d2-900d-4055-94a5-58ba540138fc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LI", "=", 
   RowBox[{"{", 
    RowBox[{"\[Nu]0", " ", "->", " ", 
     FractionBox["u\[Nu]", "u"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Zeta]0", " ", "=", " ", "1"}], ";", " ", 
  RowBox[{"\[Zeta]1", " ", "=", " ", 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["v", "2"]}]], 
    RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ";", " ", 
  RowBox[{"\[Zeta]2", " ", "=", " ", 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["v", "2"]}]], 
    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ";", " ", 
  RowBox[{"\[Zeta]3", "=", "v"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Intfactor", "=", 
   FractionBox["1", 
    RowBox[{"\[Nu]0", " ", "-", " ", 
     StyleBox[
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Nu]0", "2"], "-", "1"}]], 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["v", "2"]}]], 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}],
      FontColor->GrayLevel[0]]}]]}], ";", 
  RowBox[{"\[Nu]2", "=", 
   StyleBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[Nu]0", "2"], "-", "1"}]],
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Intfactorb", "=", 
    FractionBox["1", 
     RowBox[{"\[Nu]0", " ", "-", " ", 
      RowBox[{"b", 
       StyleBox[
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["v", "2"]}]],
        FontColor->GrayLevel[0]], 
       StyleBox[
        RowBox[{"Sin", "[", "\[Phi]", "]"}],
        FontColor->GrayLevel[0]]}]}]]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "We", " ", "introduce", " ", "Intfactorb", " ", "because", " ", "J332", 
      " ", "and", " ", "J33", " ", "have", " ", "to", " ", "be", " ", 
      "computed", " ", "sligthly", " ", "differently", " ", 
      RowBox[{"(", 
       RowBox[{"but", " ", "in", " ", "an", " ", "equivalent", " ", "way"}], 
       ")"}], " ", "as", " ", "otherwise", " ", "Mathematica", " ", "gives", 
      " ", "back", " ", "imaginary", " ", 
      RowBox[{"numbers", ".", " ", "Note"}], " ", "that", " ", "b"}], "=", 
     RowBox[{
      RowBox[{"\[Nu]2", ".", " ", "Later"}], " ", "on"}]}], ",", " ", 
    RowBox[{
    "before", " ", "applying", " ", "the", " ", "inverse", " ", "Lorentz", 
     " ", "transformation"}], ",", " ", 
    RowBox[{
     RowBox[{"we", " ", "set", " ", "b"}], "=", 
     StyleBox[
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Nu]0", "2"], "-", "1"}]], ".", " ", "If"}], " ", 
       "Mathematica", " ", "gives", " ", "back", " ", "imaginary", " ", 
       "numbers", " ", "for", " ", "any", " ", "other", " ", "integral"}],
      FontColor->GrayLevel[0]]}], 
    StyleBox[",",
     FontColor->GrayLevel[0]], 
    StyleBox[" ",
     FontColor->GrayLevel[0]], 
    StyleBox[
     RowBox[{"use", " ", "Intfactorb"}],
     FontColor->GrayLevel[0]]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"J00", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Intfactor", " ", "\[Zeta]0", " ", "\[Zeta]0"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]2"}], ",", " ", 
        RowBox[{"\[Nu]2", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J01", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Intfactor", " ", "\[Zeta]0", " ", "\[Zeta]1"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]2"}], ",", " ", 
        RowBox[{"\[Nu]2", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.9194890673630505`*^9, 3.9194891208754387`*^9}, {
   3.9194891991250305`*^9, 3.9194892094422865`*^9}, 3.919489631597814*^9, {
   3.919489821850752*^9, 3.9194898232779274`*^9}, {3.919490078033767*^9, 
   3.9194900791046343`*^9}, {3.9194907276407433`*^9, 
   3.9194907296849694`*^9}, {3.91949092736262*^9, 3.9194909295415926`*^9}, {
   3.9194909902477856`*^9, 3.919490991049079*^9}, {3.91949169148077*^9, 
   3.9194917405366774`*^9}, {3.9195120620209007`*^9, 3.919512088426852*^9}, 
   3.9195121262277975`*^9, {3.9195122663529243`*^9, 3.9195123099328394`*^9}, {
   3.9195123748974266`*^9, 3.919512379029021*^9}, {3.9195124807962213`*^9, 
   3.9195124848087025`*^9}, {3.9195125607340345`*^9, 
   3.9195125650782423`*^9}, {3.919512736509511*^9, 3.9195127513842015`*^9}, {
   3.9195129217797203`*^9, 3.9195129269624667`*^9}, {3.9195130099795895`*^9, 
   3.9195130207015185`*^9}, 3.9195151714767165`*^9, 3.9195153513842287`*^9, {
   3.91965936946076*^9, 3.9196593737479944`*^9}, {3.920985108002829*^9, 
   3.9209851479572897`*^9}, {3.9210394480598516`*^9, 3.921039469521653*^9}, 
   3.9210399037673492`*^9, {3.9210399761025047`*^9, 3.9210399776692505`*^9}, {
   3.9210410853051224`*^9, 3.921041127847067*^9}, {3.921045593331559*^9, 
   3.9210455940299287`*^9}},
 CellLabel->
  "In[257]:=",ExpressionUUID->"fcec8f91-c00e-4f37-866a-7969749d4cfb"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"Log", "[", 
    RowBox[{"\[Nu]0", "-", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Nu]0", "2"]}]]}], "]"}], 
   SqrtBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[Nu]0", "2"]}]]]}]], "Output",
 CellChangeTimes->{3.919490133893091*^9, 3.9194907617001753`*^9, 
  3.919490820442422*^9, 3.9194908799813223`*^9, 3.919490964971716*^9, 
  3.91949102171586*^9, 3.919491166096032*^9, 3.919512185139265*^9, 
  3.9195123421224356`*^9, 3.9195125106513977`*^9, 3.9195126883792543`*^9, 
  3.919512795322304*^9, 3.9195129658104286`*^9, 3.919515210286669*^9, 
  3.919517284081903*^9, 3.9195722773054647`*^9, 3.9196581647087564`*^9, 
  3.919659517142911*^9, 3.919665364126038*^9, 3.9209607638881702`*^9, 
  3.92098529351602*^9, 3.9209862647666245`*^9, 3.92103476992568*^9, 
  3.9210383056595697`*^9, 3.921039827548442*^9, 3.9210407243957176`*^9, 
  3.921045677792137*^9, 3.921050015855517*^9, 3.9212140894634156`*^9, 
  3.9212147475181804`*^9, 3.922528964080338*^9, 3.9227086343150797`*^9, 
  3.922715368323643*^9},
 CellLabel->
  "Out[261]=",ExpressionUUID->"3baa2751-f114-4e3c-915e-28e82f17b6ac"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.919490133893091*^9, 3.9194907617001753`*^9, 
  3.919490820442422*^9, 3.9194908799813223`*^9, 3.919490964971716*^9, 
  3.91949102171586*^9, 3.919491166096032*^9, 3.919512185139265*^9, 
  3.9195123421224356`*^9, 3.9195125106513977`*^9, 3.9195126883792543`*^9, 
  3.919512795322304*^9, 3.9195129658104286`*^9, 3.919515210286669*^9, 
  3.919517284081903*^9, 3.9195722773054647`*^9, 3.9196581647087564`*^9, 
  3.919659517142911*^9, 3.919665364126038*^9, 3.9209607638881702`*^9, 
  3.92098529351602*^9, 3.9209862647666245`*^9, 3.92103476992568*^9, 
  3.9210383056595697`*^9, 3.921039827548442*^9, 3.9210407243957176`*^9, 
  3.921045677792137*^9, 3.921050015855517*^9, 3.9212140894634156`*^9, 
  3.9212147475181804`*^9, 3.922528964080338*^9, 3.9227086343150797`*^9, 
  3.9227153902451077`*^9},
 CellLabel->
  "Out[262]=",ExpressionUUID->"9ca9cb9d-7bba-4d67-a867-297556639663"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"J11", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Intfactor", " ", "\[Zeta]1", " ", "\[Zeta]1"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]2"}], ",", " ", 
        RowBox[{"\[Nu]2", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J12", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Intfactor", " ", "\[Zeta]1", " ", "\[Zeta]2"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]2"}], ",", " ", 
        RowBox[{"\[Nu]2", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J22", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Intfactor", " ", "\[Zeta]2", " ", "\[Zeta]2"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]2"}], ",", " ", 
        RowBox[{"\[Nu]2", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J23", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Intfactor", " ", "\[Zeta]2", " ", "\[Zeta]3"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]2"}], ",", " ", 
        RowBox[{"\[Nu]2", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J33", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Intfactorb", " ", "\[Zeta]3", " ", "\[Zeta]3"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "1"}], ",", " ", 
        RowBox[{"b", ">", "0"}], ",", 
        RowBox[{"b", "<", "\[Nu]0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J13", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Intfactor", " ", "\[Zeta]1", " ", "\[Zeta]3"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]2"}], ",", " ", 
        RowBox[{"\[Nu]2", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J1", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Intfactor", " ", "\[Zeta]1"}], " ", ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]2"}], ",", " ", 
        RowBox[{"\[Nu]2", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J0", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Intfactor", " ", "\[Zeta]0"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]2"}], ",", " ", 
        RowBox[{"\[Nu]2", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J2", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Intfactor", " ", "\[Zeta]2"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]2"}], ",", " ", 
        RowBox[{"\[Nu]2", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J3", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Intfactor", " ", "\[Zeta]3"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]2"}], ",", " ", 
        RowBox[{"\[Nu]2", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.9194896996473265`*^9, 3.9194897796398*^9}, {
   3.919490080770319*^9, 3.919490082068178*^9}, {3.919491065868599*^9, 
   3.919491119148052*^9}, {3.919491748956149*^9, 3.9194917509697685`*^9}, 
   3.919492664121934*^9, {3.919512946808694*^9, 3.91951295404545*^9}, {
   3.919513027930765*^9, 3.9195130368093624`*^9}, {3.9209851080138035`*^9, 
   3.9209851080497074`*^9}, {3.921039527226472*^9, 3.921039548605028*^9}, {
   3.9210405825915318`*^9, 3.9210405840362697`*^9}},
 CellLabel->
  "In[263]:=",ExpressionUUID->"9c44da08-070b-4f21-a8c7-8bdb3b235c1c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"\[Nu]0", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Nu]0", "2"]}]]}], "+", 
   RowBox[{"Log", "[", 
    RowBox[{"\[Nu]0", "-", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Nu]0", "2"]}]]}], "]"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Nu]0", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{3.919489806068427*^9, 3.9194914290532637`*^9, 
  3.919513183340045*^9, 3.9195153939795837`*^9, 3.9195174197236614`*^9, 
  3.9195724185207853`*^9, 3.9196583166991906`*^9, 3.9196596164666047`*^9, 
  3.9196654533830605`*^9, 3.920960921043548*^9, 3.920985345398711*^9, 
  3.9209863576390963`*^9, 3.9210348660732203`*^9, 3.921038461567608*^9, 
  3.9210399005151668`*^9, 3.9210408006279354`*^9, 3.921045730316039*^9, 
  3.9210501058379583`*^9, 3.9212142087823896`*^9, 3.9212148930057087`*^9, 
  3.922529047130231*^9, 3.9227087180925293`*^9, 3.922715448886758*^9},
 CellLabel->
  "Out[263]=",ExpressionUUID->"5ba5174c-5462-4a03-baf9-ba641d6b58b7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.919489806068427*^9, 3.9194914290532637`*^9, 
  3.919513183340045*^9, 3.9195153939795837`*^9, 3.9195174197236614`*^9, 
  3.9195724185207853`*^9, 3.9196583166991906`*^9, 3.9196596164666047`*^9, 
  3.9196654533830605`*^9, 3.920960921043548*^9, 3.920985345398711*^9, 
  3.9209863576390963`*^9, 3.9210348660732203`*^9, 3.921038461567608*^9, 
  3.9210399005151668`*^9, 3.9210408006279354`*^9, 3.921045730316039*^9, 
  3.9210501058379583`*^9, 3.9212142087823896`*^9, 3.9212148930057087`*^9, 
  3.922529047130231*^9, 3.9227087180925293`*^9, 3.922715471260239*^9},
 CellLabel->
  "Out[264]=",ExpressionUUID->"c81701ca-39f6-4c39-8325-dcbfa2243f31"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[Nu]0", " ", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Nu]0", "2"]}]], "+", 
      RowBox[{"\[Nu]0", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"\[Nu]0", "-", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Nu]0", "2"]}]]}], "]"}]}]}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Nu]0", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]]]}]], "Output",
 CellChangeTimes->{3.919489806068427*^9, 3.9194914290532637`*^9, 
  3.919513183340045*^9, 3.9195153939795837`*^9, 3.9195174197236614`*^9, 
  3.9195724185207853`*^9, 3.9196583166991906`*^9, 3.9196596164666047`*^9, 
  3.9196654533830605`*^9, 3.920960921043548*^9, 3.920985345398711*^9, 
  3.9209863576390963`*^9, 3.9210348660732203`*^9, 3.921038461567608*^9, 
  3.9210399005151668`*^9, 3.9210408006279354`*^9, 3.921045730316039*^9, 
  3.9210501058379583`*^9, 3.9212142087823896`*^9, 3.9212148930057087`*^9, 
  3.922529047130231*^9, 3.9227087180925293`*^9, 3.9227155386078897`*^9},
 CellLabel->
  "Out[265]=",ExpressionUUID->"d28a14b0-1271-4d81-aa64-cb255b156911"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.919489806068427*^9, 3.9194914290532637`*^9, 
  3.919513183340045*^9, 3.9195153939795837`*^9, 3.9195174197236614`*^9, 
  3.9195724185207853`*^9, 3.9196583166991906`*^9, 3.9196596164666047`*^9, 
  3.9196654533830605`*^9, 3.920960921043548*^9, 3.920985345398711*^9, 
  3.9209863576390963`*^9, 3.9210348660732203`*^9, 3.921038461567608*^9, 
  3.9210399005151668`*^9, 3.9210408006279354`*^9, 3.921045730316039*^9, 
  3.9210501058379583`*^9, 3.9212142087823896`*^9, 3.9212148930057087`*^9, 
  3.922529047130231*^9, 3.9227087180925293`*^9, 3.922715585572132*^9},
 CellLabel->
  "Out[266]=",ExpressionUUID->"40d5bc3d-f685-4bfc-85f7-e86be9e916a6"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"b", " ", "\[Nu]0"}], "+", 
   RowBox[{
    SuperscriptBox["b", "2"], " ", 
    RowBox[{"ArcSinh", "[", 
     FractionBox["b", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["b", "2"]}], "+", 
        SuperscriptBox["\[Nu]0", "2"]}]]], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["\[Nu]0", "2"], " ", 
    RowBox[{"ArcSinh", "[", 
     FractionBox["b", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["b", "2"]}], "+", 
        SuperscriptBox["\[Nu]0", "2"]}]]], "]"}]}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["b", "3"]}]]], "Output",
 CellChangeTimes->{3.919489806068427*^9, 3.9194914290532637`*^9, 
  3.919513183340045*^9, 3.9195153939795837`*^9, 3.9195174197236614`*^9, 
  3.9195724185207853`*^9, 3.9196583166991906`*^9, 3.9196596164666047`*^9, 
  3.9196654533830605`*^9, 3.920960921043548*^9, 3.920985345398711*^9, 
  3.9209863576390963`*^9, 3.9210348660732203`*^9, 3.921038461567608*^9, 
  3.9210399005151668`*^9, 3.9210408006279354`*^9, 3.921045730316039*^9, 
  3.9210501058379583`*^9, 3.9212142087823896`*^9, 3.9212148930057087`*^9, 
  3.922529047130231*^9, 3.9227087180925293`*^9, 3.922715615844591*^9},
 CellLabel->
  "Out[267]=",ExpressionUUID->"14e1dfd3-cb78-4770-8e54-d53d2606e43f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.919489806068427*^9, 3.9194914290532637`*^9, 
  3.919513183340045*^9, 3.9195153939795837`*^9, 3.9195174197236614`*^9, 
  3.9195724185207853`*^9, 3.9196583166991906`*^9, 3.9196596164666047`*^9, 
  3.9196654533830605`*^9, 3.920960921043548*^9, 3.920985345398711*^9, 
  3.9209863576390963`*^9, 3.9210348660732203`*^9, 3.921038461567608*^9, 
  3.9210399005151668`*^9, 3.9210408006279354`*^9, 3.921045730316039*^9, 
  3.9210501058379583`*^9, 3.9212142087823896`*^9, 3.9212148930057087`*^9, 
  3.922529047130231*^9, 3.9227087180925293`*^9, 3.922715637938974*^9},
 CellLabel->
  "Out[268]=",ExpressionUUID->"2aa56898-65f6-4d30-a5da-cd1d19e3ba73"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.919489806068427*^9, 3.9194914290532637`*^9, 
  3.919513183340045*^9, 3.9195153939795837`*^9, 3.9195174197236614`*^9, 
  3.9195724185207853`*^9, 3.9196583166991906`*^9, 3.9196596164666047`*^9, 
  3.9196654533830605`*^9, 3.920960921043548*^9, 3.920985345398711*^9, 
  3.9209863576390963`*^9, 3.9210348660732203`*^9, 3.921038461567608*^9, 
  3.9210399005151668`*^9, 3.9210408006279354`*^9, 3.921045730316039*^9, 
  3.9210501058379583`*^9, 3.9212142087823896`*^9, 3.9212148930057087`*^9, 
  3.922529047130231*^9, 3.9227087180925293`*^9, 3.922715659812893*^9},
 CellLabel->
  "Out[269]=",ExpressionUUID->"89f8f95f-ce6b-4264-87f8-66e66fbe0dc5"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"Log", "[", 
    RowBox[{"\[Nu]0", "-", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Nu]0", "2"]}]]}], "]"}], 
   SqrtBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[Nu]0", "2"]}]]]}]], "Output",
 CellChangeTimes->{3.919489806068427*^9, 3.9194914290532637`*^9, 
  3.919513183340045*^9, 3.9195153939795837`*^9, 3.9195174197236614`*^9, 
  3.9195724185207853`*^9, 3.9196583166991906`*^9, 3.9196596164666047`*^9, 
  3.9196654533830605`*^9, 3.920960921043548*^9, 3.920985345398711*^9, 
  3.9209863576390963`*^9, 3.9210348660732203`*^9, 3.921038461567608*^9, 
  3.9210399005151668`*^9, 3.9210408006279354`*^9, 3.921045730316039*^9, 
  3.9210501058379583`*^9, 3.9212142087823896`*^9, 3.9212148930057087`*^9, 
  3.922529047130231*^9, 3.9227087180925293`*^9, 3.9227157086259003`*^9},
 CellLabel->
  "Out[270]=",ExpressionUUID->"1a44ac44-b4b4-4b65-90c6-32568e9d7b17"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Nu]0", "2"]}]]}], "+", 
   RowBox[{"\[Nu]0", " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Nu]0", " ", 
       RowBox[{"(", 
        RowBox[{"\[Nu]0", "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Nu]0", "2"]}]]}], ")"}]}]}], "]"}]}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[Nu]0", "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.919489806068427*^9, 3.9194914290532637`*^9, 
  3.919513183340045*^9, 3.9195153939795837`*^9, 3.9195174197236614`*^9, 
  3.9195724185207853`*^9, 3.9196583166991906`*^9, 3.9196596164666047`*^9, 
  3.9196654533830605`*^9, 3.920960921043548*^9, 3.920985345398711*^9, 
  3.9209863576390963`*^9, 3.9210348660732203`*^9, 3.921038461567608*^9, 
  3.9210399005151668`*^9, 3.9210408006279354`*^9, 3.921045730316039*^9, 
  3.9210501058379583`*^9, 3.9212142087823896`*^9, 3.9212148930057087`*^9, 
  3.922529047130231*^9, 3.9227087180925293`*^9, 3.9227157679603777`*^9},
 CellLabel->
  "Out[271]=",ExpressionUUID->"4ef26f8c-242e-4635-9c4b-dcf0b2ed6294"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.919489806068427*^9, 3.9194914290532637`*^9, 
  3.919513183340045*^9, 3.9195153939795837`*^9, 3.9195174197236614`*^9, 
  3.9195724185207853`*^9, 3.9196583166991906`*^9, 3.9196596164666047`*^9, 
  3.9196654533830605`*^9, 3.920960921043548*^9, 3.920985345398711*^9, 
  3.9209863576390963`*^9, 3.9210348660732203`*^9, 3.921038461567608*^9, 
  3.9210399005151668`*^9, 3.9210408006279354`*^9, 3.921045730316039*^9, 
  3.9210501058379583`*^9, 3.9212142087823896`*^9, 3.9212148930057087`*^9, 
  3.922529047130231*^9, 3.9227087180925293`*^9, 3.9227157944104757`*^9},
 CellLabel->
  "Out[272]=",ExpressionUUID->"b61c2c6d-9837-42d0-8056-60c5c9da161a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Jij", "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["f", "2"], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Epsilon]", "*", "h"}], ")"}], "2"]}]], ")"}], "3"]], 
    GridBox[{
      {"J00", "J01", "J2", "J3"},
      {"J01", "J11", "J12", "J13"},
      {"J2", "J12", "J22", "J23"},
      {"J3", "J13", "J23", "J33"}
     },
     GridBoxDividers->{
      "Columns" -> {False, {True}, False}, 
       "Rows" -> {False, {True}, False}}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J111", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "\[Pi]"}]], 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
        "Intfactor", " ", "\[Zeta]1", " ", "\[Zeta]1", " ", "\[Zeta]1"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
          RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"v", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
      RowBox[{"Assumptions", "->", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Nu]0", ">", "\[Nu]2"}], ",", " ", 
         RowBox[{"\[Nu]2", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J112", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "\[Pi]"}]], 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
        "Intfactor", " ", "\[Zeta]1", " ", "\[Zeta]1", " ", "\[Zeta]2"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
          RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"v", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
      RowBox[{"Assumptions", "->", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Nu]0", ">", "\[Nu]2"}], ",", " ", 
         RowBox[{"\[Nu]2", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J113", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "\[Pi]"}]], 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
        "Intfactor", " ", "\[Zeta]1", " ", "\[Zeta]1", " ", "\[Zeta]3"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
          RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"v", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
      RowBox[{"Assumptions", "->", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Nu]0", ">", "\[Nu]2"}], ",", " ", 
         RowBox[{"\[Nu]2", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J123", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "\[Pi]"}]], 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
        "Intfactor", " ", "\[Zeta]1", " ", "\[Zeta]2", " ", "\[Zeta]3"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
          RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"v", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
      RowBox[{"Assumptions", "->", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Nu]0", ">", "\[Nu]2"}], ",", " ", 
         RowBox[{"\[Nu]2", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J122", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "\[Pi]"}]], 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
        "Intfactor", " ", "\[Zeta]1", " ", "\[Zeta]2", " ", "\[Zeta]2"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
          RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"v", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
      RowBox[{"Assumptions", "->", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Nu]0", ">", "\[Nu]2"}], ",", " ", 
         RowBox[{"\[Nu]2", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"J133", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
       "Intfactor", " ", "\[Zeta]1", " ", "\[Zeta]3", " ", "\[Zeta]3"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]2"}], ",", " ", 
        RowBox[{"\[Nu]2", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J222", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "\[Pi]"}]], 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
        "Intfactor", " ", "\[Zeta]2", " ", "\[Zeta]2", " ", "\[Zeta]2"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
          RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"v", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
      RowBox[{"Assumptions", "->", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Nu]0", ">", "\[Nu]2"}], ",", " ", 
         RowBox[{"\[Nu]2", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"J223", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
       "Intfactor", " ", "\[Zeta]2", " ", "\[Zeta]2", " ", "\[Zeta]3"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]2"}], ",", " ", 
        RowBox[{"\[Nu]2", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J333", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
       "Intfactor", " ", "\[Zeta]3", " ", "\[Zeta]3", " ", "\[Zeta]3"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]2"}], ",", " ", 
        RowBox[{"\[Nu]2", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J332", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "\[Pi]"}]], 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
        "Intfactorb", " ", "\[Zeta]3", " ", "\[Zeta]3", " ", "\[Zeta]2"}], 
        ",", " ", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
          RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"v", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
      RowBox[{"Assumptions", "->", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Nu]0", ">", "1"}], ",", " ", 
         RowBox[{"b", ">", "0"}], ",", 
         RowBox[{"b", "<", "\[Nu]0"}]}], "}"}]}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9195136469053907`*^9, 3.9195137102036023`*^9}, {
   3.9195138346360683`*^9, 3.9195139051580553`*^9}, {3.9195139373578396`*^9, 
   3.9195139825415287`*^9}, {3.91951404776606*^9, 3.919514051653221*^9}, 
   3.9195141266824317`*^9, {3.919517222231457*^9, 3.9195172460293603`*^9}, {
   3.9195720217131786`*^9, 3.9195720656537404`*^9}, {3.9195721012260733`*^9, 
   3.919572131782469*^9}, {3.9195721661093864`*^9, 3.919572209734956*^9}, {
   3.91957225701764*^9, 3.9195723070689325`*^9}, {3.9196644561643143`*^9, 
   3.9196644777416315`*^9}, {3.9209851080746408`*^9, 3.920985108112541*^9}, {
   3.9209851537366877`*^9, 3.9209851714269176`*^9}, {3.9209852192626843`*^9, 
   3.920985231210291*^9}, {3.9210369863154125`*^9, 3.9210370204723206`*^9}, {
   3.9210370590335875`*^9, 3.9210370659814186`*^9}, {3.9210377696385136`*^9, 
   3.9210377731966343`*^9}, 3.9210394243571873`*^9, {3.921039504617366*^9, 
   3.9210395083028383`*^9}, {3.921040504833917*^9, 3.9210405337684617`*^9}, 
   3.9210418125481777`*^9, 3.921130320830254*^9},
 CellLabel->
  "In[273]:=",ExpressionUUID->"5ff5a3fd-f688-460b-8c16-93098012e002"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.919515001302159*^9, 3.9195166551406116`*^9, 
  3.9195184907286153`*^9, 3.919660985324811*^9, 3.9209619776965427`*^9, 
  3.920986031726159*^9, 3.920987137668129*^9, 3.921039377161579*^9, 
  3.9210402401136975`*^9, 3.9210417636503873`*^9, 3.921046205719941*^9, 
  3.921050588223629*^9, 3.9212154667153983`*^9, 3.9225295811234655`*^9, 
  3.9227092612401752`*^9, 3.922715986319911*^9},
 CellLabel->
  "Out[279]=",ExpressionUUID->"000aa0a7-c41a-4067-a432-13d5df20f141"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.919515001302159*^9, 3.9195166551406116`*^9, 
  3.9195184907286153`*^9, 3.919660985324811*^9, 3.9209619776965427`*^9, 
  3.920986031726159*^9, 3.920987137668129*^9, 3.921039377161579*^9, 
  3.9210402401136975`*^9, 3.9210417636503873`*^9, 3.921046205719941*^9, 
  3.921050588223629*^9, 3.9212154667153983`*^9, 3.9225295811234655`*^9, 
  3.9227092612401752`*^9, 3.922716103317075*^9},
 CellLabel->
  "Out[281]=",ExpressionUUID->"9b2db03f-fb58-4bd6-aee7-2134af60f6da"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.919515001302159*^9, 3.9195166551406116`*^9, 
  3.9195184907286153`*^9, 3.919660985324811*^9, 3.9209619776965427`*^9, 
  3.920986031726159*^9, 3.920987137668129*^9, 3.921039377161579*^9, 
  3.9210402401136975`*^9, 3.9210417636503873`*^9, 3.921046205719941*^9, 
  3.921050588223629*^9, 3.9212154667153983`*^9, 3.9225295811234655`*^9, 
  3.9227092612401752`*^9, 3.9227161304827504`*^9},
 CellLabel->
  "Out[282]=",ExpressionUUID->"278ab3f9-b8c6-4483-a750-3aae266fd9c4"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["b", "3"]}], "-", 
    RowBox[{"3", " ", "b", " ", 
     SuperscriptBox["\[Nu]0", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["b", "2"], " ", "\[Nu]0", " ", 
     RowBox[{"ArcSinh", "[", 
      FractionBox["b", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["b", "2"]}], "+", 
         SuperscriptBox["\[Nu]0", "2"]}]]], "]"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Nu]0", "3"], " ", 
     RowBox[{"ArcSinh", "[", 
      FractionBox["b", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["b", "2"]}], "+", 
         SuperscriptBox["\[Nu]0", "2"]}]]], "]"}]}]}], 
   RowBox[{"6", " ", 
    SuperscriptBox["b", "4"]}]]}]], "Output",
 CellChangeTimes->{3.919515001302159*^9, 3.9195166551406116`*^9, 
  3.9195184907286153`*^9, 3.919660985324811*^9, 3.9209619776965427`*^9, 
  3.920986031726159*^9, 3.920987137668129*^9, 3.921039377161579*^9, 
  3.9210402401136975`*^9, 3.9210417636503873`*^9, 3.921046205719941*^9, 
  3.921050588223629*^9, 3.9212154667153983`*^9, 3.9225295811234655`*^9, 
  3.9227092612401752`*^9, 3.922716159950753*^9},
 CellLabel->
  "Out[283]=",ExpressionUUID->"991f1ab5-40a6-4fbe-99f7-02dbb2b686a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"J2jk", "=", " ", 
     RowBox[{GridBox[{
        {"J200", "J201", "J202", "J203"},
        {"J210", "J211", "J212", "J213"},
        {"J220", "J221", "J222", "J223"},
        {"J230", "J231", "J232", "J233"}
       },
       GridBoxDividers->{
        "Columns" -> {False, {True}, False}, 
         "Rows" -> {False, {True}, False}}], " ", "=", " ", GridBox[{
        {"J2", "J21", "J22", "J23"},
        {"J21", "J211", "J212", "J213"},
        {"J22", "J221", "J222", "J223"},
        {"J23", "J231", "J232", "J233"}
       },
       GridBoxDividers->{
        "Columns" -> {False, {True}, False}, 
         "Rows" -> {False, {True}, False}}]}]}], " ", ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"J3jk", "=", " ", 
     RowBox[{GridBox[{
        {"J300", "J301", "J302", "J303"},
        {"J310", "J311", "J312", "J313"},
        {"J320", "J321", "J322", "J323"},
        {"J330", "J331", "J332", "J333"}
       },
       GridBoxDividers->{
        "Columns" -> {False, {True}, False}, 
         "Rows" -> {False, {True}, False}}], " ", "=", " ", GridBox[{
        {"J3", "J31", "J32", "J33"},
        {"J31", "J311", "J312", "J313"},
        {"J32", "J321", "J322", "J323"},
        {"J33", "J331", "J332", "J333"}
       },
       GridBoxDividers->{
        "Columns" -> {False, {True}, False}, 
         "Rows" -> {False, {True}, False}}]}]}], " ", ";"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"J1jk", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["f", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Epsilon]", "*", "h"}], ")"}], "2"]}], ")"}], "2"]], 
      GridBox[{
        {"J1", "J11", "J12", "J13"},
        {"J11", "J111", "J112", "J113"},
        {"J12", "J112", "J122", "J123"},
        {"J13", "J113", "J123", "J133"}
       },
       GridBoxDividers->{
        "Columns" -> {False, {True}, False}, 
         "Rows" -> {False, {True}, False}}]}]}], ";", 
    RowBox[{"J2jk", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["f", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Epsilon]", "*", "h"}], ")"}], "2"]}], ")"}], "2"]], 
      GridBox[{
        {"J2", "J12", "J22", "J23"},
        {"J12", "J112", "J122", "J123"},
        {"J22", "J122", "J222", "J223"},
        {"J23", "J123", "J223", "J332"}
       },
       GridBoxDividers->{
        "Columns" -> {False, {True}, False}, 
         "Rows" -> {False, {True}, False}}]}]}], ";", 
    RowBox[{"J3jk", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["f", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Epsilon]", "*", "h"}], ")"}], "2"]}], ")"}], "2"]], 
      GridBox[{
        {"J3", "J13", "J23", "J33"},
        {"J13", "J113", "J123", "J133"},
        {"J23", "J123", "J223", "J332"},
        {"J33", "J133", "J332", "J333"}
       },
       GridBoxDividers->{
        "Columns" -> {False, {True}, False}, 
         "Rows" -> {False, {True}, False}}]}]}], ";", 
    RowBox[{"J0jk", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["f", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Epsilon]", "*", "h"}], ")"}], "2"]}], ")"}], "2"]], 
      GridBox[{
        {"J0", "J1", "J2", "J3"},
        {"J1", "J11", "J12", "J13"},
        {"J2", "J12", "J22", "J23"},
        {"J3", "J13", "J23", "J33"}
       },
       GridBoxDividers->{
        "Columns" -> {False, {True}, False}, 
         "Rows" -> {False, {True}, False}}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b", "=", 
     StyleBox[
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Nu]0", "2"], "-", "1"}]],
      FontColor->GrayLevel[0]]}], 
    StyleBox[";",
     FontColor->GrayLevel[0]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Jijk", "=", 
     RowBox[{"{", 
      RowBox[{"J0jk", ",", "J1jk", ",", " ", "J2jk", ",", " ", "J3jk"}], 
      "}"}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ltransf", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Nu]0", ",", "0", ",", 
         RowBox[{"-", "\[Nu]2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "\[Nu]2"}], ",", "0", ",", "\[Nu]0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JijBack", "=", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{"Ltransf", ",", "Ltransf", ",", "Jij"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JijkBack", "=", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{"Ltransf", ",", "Ltransf", ",", "Ltransf", ",", "Jijk"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"6", ",", "9"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JijBackLI", "=", 
     RowBox[{"JijBack", "/.", "LI"}]}], " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JijkBackLI", "=", 
     RowBox[{"JijkBack", "/.", "LI"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Proj", "=", GridBox[{
       {"0", "0", "0", "0"},
       {"0", "1", "0", "0"},
       {"0", "0", "1", "0"},
       {"0", "0", "0", "1"}
      }]}], ";", " ", 
    RowBox[{"g", "=", GridBox[{
       {"1", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}]}
      }]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u0", "=", 
     RowBox[{"{", 
      RowBox[{"f", ",", "0", ",", 
       RowBox[{"\[Epsilon]", "*", "h"}], ",", "0"}], "}"}]}], ";", " ", 
    RowBox[{"u", "=", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["f", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Epsilon]", "*", "h"}], ")"}], "2"]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u\[Nu]", "=", "f"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Term1", "=", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{"Proj", ",", "g", ",", "JijkBackLI"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}]}], "}"}]}], "]"}]}], ";", 
    RowBox[{"Term2", "=", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{"Proj", ",", "g", ",", "JijBackLI"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Term3", "=", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{"Proj", ",", "g", ",", "u0", ",", "g", ",", "JijkBackLI"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "10"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Coeffs", "=", 
     RowBox[{
      RowBox[{"3", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["f", "2"], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Epsilon]", "*", "h"}], ")"}], "2"]}], ")"}], "*", 
       "Term1"}], "+", 
      RowBox[{"2", 
       RowBox[{"TensorProduct", "[", 
        RowBox[{"Term2", ",", "u0"}], "]"}]}], "-", 
      RowBox[{"6", 
       RowBox[{"TensorProduct", "[", 
        RowBox[{"Term3", ",", "u0"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DuSpatial", "=", GridBox[{
       {"0", "0", "0", "0"},
       {"Dxf", "0", 
        RowBox[{"\[Epsilon]", "*", "Dxh"}], "0"},
       {"Dyf", "0", 
        RowBox[{"\[Epsilon]", "*", "Dyh"}], "0"},
       {"Dzf", "0", 
        RowBox[{"\[Epsilon]", "*", "Dzh"}], "0"}
      }]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Du", "=", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{"Coeffs", ",", "DuSpatial"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"DuSimpler", "=", 
    RowBox[{"TrigToExp", "[", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Du", ",", " ", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["f", "2"], "-", 
            RowBox[{
             SuperscriptBox["h", "2"], 
             SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}], ",", 
          RowBox[{"\[Epsilon]", ">", "0"}], ",", 
          RowBox[{"f", ">", "0"}], ",", " ", 
          RowBox[{"h", " ", ">", "0"}], ",", " ", 
          RowBox[{"Dxf", " ", "\[Epsilon]", " ", "Reals"}], ",", " ", 
          RowBox[{"Dyf", " ", "\[Epsilon]", " ", "Reals"}], ",", 
          RowBox[{"Dzf", " ", "\[Epsilon]", " ", "Reals"}], ",", 
          RowBox[{"Dxh", " ", "\[Epsilon]", " ", "Reals"}], ",", " ", 
          RowBox[{"Dyh", " ", "\[Epsilon]", " ", "Reals"}], ",", 
          RowBox[{"Dzh", " ", "\[Epsilon]", " ", "Reals"}]}], "}"}]}]}], 
      "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"S", "=", 
    RowBox[{"Series", "[", 
     RowBox[{"DuSimpler", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", ">", "0"}], ",", 
         RowBox[{"h", ">", "0"}], ",", 
         RowBox[{"\[Epsilon]", ">", "0"}]}], "}"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9211302411999445`*^9, 3.9211302473166456`*^9}, {
   3.921130289084608*^9, 3.9211302957508807`*^9}, {3.92113033304313*^9, 
   3.9211304001365786`*^9}, {3.921130484761832*^9, 3.921130485492979*^9}, {
   3.921213910591426*^9, 3.9212139727753944`*^9}, 3.9212158187295074`*^9},
 CellLabel->
  "In[284]:=",ExpressionUUID->"0df36660-01e1-46d3-97e3-fbe00e3755c6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["f", "2"]}], " ", "h"}], "+", 
         RowBox[{
          SuperscriptBox["h", "3"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "16"}], " ", "Dyh", " ", 
       SuperscriptBox["f", "6"], " ", "h", " ", "\[Epsilon]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["f", "3"], " ", 
       SuperscriptBox["h", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"21", " ", "Dyh", " ", "f"}], "-", 
         RowBox[{"4", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], "-", 
      RowBox[{"4", " ", "f", " ", 
       SuperscriptBox["h", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", " ", "Dyh", " ", "f"}], "+", 
         RowBox[{"6", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "5"]}], "-", 
      RowBox[{"6", " ", "Dyh", " ", 
       SuperscriptBox["h", "7"], " ", 
       SuperscriptBox["\[Epsilon]", "7"]}], "+", 
      RowBox[{"f", " ", "h", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Dyf", " ", 
          SuperscriptBox["f", "5"]}], "+", 
         RowBox[{
          SuperscriptBox["f", "3"], " ", "h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "Dyh", " ", "f"}], "+", 
            RowBox[{"21", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], "+", 
         RowBox[{"f", " ", 
          SuperscriptBox["h", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"31", " ", "Dyh", " ", "f"}], "+", 
            RowBox[{"14", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "4"]}], "+", 
         RowBox[{"3", " ", "Dyh", " ", 
          SuperscriptBox["h", "5"], " ", 
          SuperscriptBox["\[Epsilon]", "6"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"f", "+", 
          RowBox[{"h", " ", "\[Epsilon]"}]}], 
         RowBox[{"f", "-", 
          RowBox[{"h", " ", "\[Epsilon]"}]}]], "]"}]}], "+", 
      RowBox[{"f", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["f", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", "Dyh", " ", "f"}], "+", 
            RowBox[{"Dyf", " ", "h"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["f", "3"], " ", 
          SuperscriptBox["h", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"26", " ", "Dyh", " ", "f"}], "+", 
            RowBox[{"21", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], "+", 
         RowBox[{"7", " ", "f", " ", 
          SuperscriptBox["h", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Dyh", " ", "f"}], "+", 
            RowBox[{"2", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "4"]}], "+", 
         RowBox[{"11", " ", "Dyh", " ", 
          SuperscriptBox["h", "6"], " ", 
          SuperscriptBox["\[Epsilon]", "6"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox[
          RowBox[{"2", " ", "f"}], 
          RowBox[{"f", "+", 
           RowBox[{"h", " ", "\[Epsilon]"}]}]]}], "]"}]}]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"6", " ", "Dxh", " ", 
      SuperscriptBox["f", "3"], " ", "h", " ", "\[Epsilon]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["h", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", "Dxh", " ", "f"}], "+", 
        RowBox[{"2", " ", "Dxf", " ", "h"}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{"3", " ", "Dxh", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["f", "2"], "-", 
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         RowBox[{"2", " ", "f"}], 
         RowBox[{"f", "+", 
          RowBox[{"h", " ", "\[Epsilon]"}]}]]}], "]"}]}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["h", "4"], " ", 
     SuperscriptBox["\[Epsilon]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "f"}], "+", 
       RowBox[{"h", " ", "\[Epsilon]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"f", "+", 
       RowBox[{"h", " ", "\[Epsilon]"}]}], ")"}]}]], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["h", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["f", "2"]}], " ", "\[Epsilon]"}], "+", 
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "3"]}]}], ")"}], "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", "Dyh", " ", 
       SuperscriptBox["f", "7"], " ", "h", " ", "\[Epsilon]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["f", "4"], " ", 
       SuperscriptBox["h", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "Dyh", " ", "f"}], "-", 
         RowBox[{"Dyf", " ", "h"}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["f", "2"], " ", 
       SuperscriptBox["h", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "Dyh", " ", "f"}], "-", 
         RowBox[{"10", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "5"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["h", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"19", " ", "Dyh", " ", "f"}], "+", 
         RowBox[{"5", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "7"]}], "+", 
      RowBox[{"f", " ", 
       SuperscriptBox["h", "3"], " ", 
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", " ", "Dyf", " ", 
          SuperscriptBox["f", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["f", "2"], " ", "h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"17", " ", "Dyh", " ", "f"}], "+", 
            RowBox[{"21", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["h", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"19", " ", "Dyh", " ", "f"}], "+", 
            RowBox[{"5", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "4"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"f", "+", 
          RowBox[{"h", " ", "\[Epsilon]"}]}], 
         RowBox[{"f", "-", 
          RowBox[{"h", " ", "\[Epsilon]"}]}]], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "Dyh", " ", 
          SuperscriptBox["f", "8"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["f", "5"], " ", 
          SuperscriptBox["h", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "Dyh", " ", "f"}], "+", 
            RowBox[{"5", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["f", "3"], " ", 
          SuperscriptBox["h", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"23", " ", "Dyh", " ", "f"}], "+", 
            RowBox[{"21", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "4"]}], "+", 
         RowBox[{"f", " ", 
          SuperscriptBox["h", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", "Dyh", " ", "f"}], "+", 
            RowBox[{"5", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "6"]}], "+", 
         RowBox[{"5", " ", "Dyh", " ", 
          SuperscriptBox["h", "8"], " ", 
          SuperscriptBox["\[Epsilon]", "8"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox[
          RowBox[{"2", " ", "f"}], 
          RowBox[{"f", "+", 
           RowBox[{"h", " ", "\[Epsilon]"}]}]]}], "]"}]}]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"3", " ", "Dzh", " ", 
      SuperscriptBox["f", "3"], " ", "h", " ", "\[Epsilon]"}], "-", 
     RowBox[{"5", " ", "Dzh", " ", "f", " ", 
      SuperscriptBox["h", "3"], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "-", 
     RowBox[{"2", " ", "Dzf", " ", 
      SuperscriptBox["h", "4"], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "-", 
     RowBox[{"3", " ", "Dzh", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["f", "2"], "-", 
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"h", " ", "\[Epsilon]"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["f", "2"], "-", 
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}]]], "+", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{
            SuperscriptBox["f", "2"], "-", 
            RowBox[{
             SuperscriptBox["h", "2"], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]}]]}]]}], "]"}]}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["f", "2"], " ", 
      SuperscriptBox["h", "4"], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["h", "6"], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.920987138277851*^9, 3.9210393773451614`*^9, 
  3.9210418261614485`*^9, 3.921046360925892*^9, 3.9210507363551865`*^9, 
  3.921215668531147*^9, 3.922529757805835*^9, 3.922709440643394*^9, 
  3.922716172667659*^9},
 CellLabel->
  "Out[300]=",ExpressionUUID->"6aca55a9-225b-4826-bdec-3b3a8369cf9e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Dyh", " ", "f"}], "+", 
         RowBox[{"12", " ", "Dyf", " ", "h"}]}], ")"}], " ", "\[Epsilon]"}], 
      RowBox[{"3", " ", 
       SuperscriptBox["f", "3"]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 0, {
     Rational[1, 3] $CellContext`f^(-3) ($CellContext`Dyh $CellContext`f + 
       12 $CellContext`Dyf $CellContext`h)}, 1, 2, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Dxf", 
      SuperscriptBox["f", "2"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {$CellContext`Dxf $CellContext`f^(-2)}, 0, 2, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Dyf", 
      SuperscriptBox["f", "2"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {$CellContext`Dyf $CellContext`f^(-2)}, 0, 2, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Dzf", 
      SuperscriptBox["f", "2"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {$CellContext`Dzf $CellContext`f^(-2)}, 0, 2, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.920987138277851*^9, 3.9210393773451614`*^9, 
  3.9210418261614485`*^9, 3.921046360925892*^9, 3.9210507363551865`*^9, 
  3.921215668531147*^9, 3.922529757805835*^9, 3.922709440643394*^9, 
  3.922716173018695*^9},
 CellLabel->
  "Out[301]=",ExpressionUUID->"20b9456e-ad18-430b-b3ef-b5869a35801f"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9210394842963147`*^9, 3.921039485216313*^9}, 
   3.9210418892533965`*^9, {3.9210471359556904`*^9, 3.921047142183297*^9}, {
   3.921215708533143*^9, 3.9212157088816366`*^9}},
 CellLabel->
  "In[302]:=",ExpressionUUID->"dadc69a0-e683-4034-88d2-e1c44a50f0a2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Cross", "-", 
      RowBox[{"check", " ", "1"}]}], ":", " ", 
     RowBox[{"We", " ", "check", " ", "that"}], ":", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["u", "j"], 
      SuperscriptBox["J", "j"]}]}], "=", "J"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"J00", ";", 
    RowBox[{"J00LI", "=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "u"], "J00"}], "/.", "LI"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ji", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["u", "2"]], 
      RowBox[{"{", 
       RowBox[{"J00", ",", " ", "J01", ",", " ", "J2", ",", " ", "J3"}], 
       "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JiBack", "=", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{"Ltransf", ",", "Ji"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JiBackLI", "=", 
     RowBox[{"JiBack", "/.", "LI"}]}], " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{"Check1", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"TrigToExp", "[", 
       RowBox[{
        RowBox[{"TensorContract", "[", 
         RowBox[{
          RowBox[{"TensorProduct", "[", 
           RowBox[{"u0", ",", "JiBackLI"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], "}"}]}], "]"}], "-", "J00LI"}], 
       "]"}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", ">", "0"}], ",", 
         RowBox[{"h", ">", "0"}], ",", " ", 
         RowBox[{"\[Epsilon]", ">", "0"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["f", "2"], "-", 
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9225288698781643`*^9, 3.9225288948977413`*^9}},
 CellLabel->
  "In[303]:=",ExpressionUUID->"b279d349-f88b-4a8d-b42d-0f832509fdf5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9225297583867054`*^9, 3.922709441170701*^9, 
  3.9227161732046127`*^9},
 CellLabel->
  "Out[307]=",ExpressionUUID->"ea3ef22a-f90a-4ea1-b6e1-23bd93ba411f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Cross", "-", 
      RowBox[{"check", " ", "2"}]}], ":", " ", 
     RowBox[{"We", " ", "check", " ", "that"}], ":", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["u", "j"], 
      SuperscriptBox["J", "jk"]}]}], "=", 
    SuperscriptBox["J", "k"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Check2", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"TrigToExp", "[", 
       RowBox[{
        RowBox[{"TensorContract", "[", 
         RowBox[{
          RowBox[{"TensorProduct", "[", 
           RowBox[{"u0", ",", "JijBackLI"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], "}"}]}], "]"}], "-", "JiBackLI"}],
        "]"}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", ">", "0"}], ",", 
         RowBox[{"h", ">", "0"}], ",", " ", 
         RowBox[{"\[Epsilon]", ">", "0"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["f", "2"], "-", 
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
     "]"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9210394944173384`*^9, 3.9210394957079115`*^9}, {
   3.9210395560002413`*^9, 3.921039624358605*^9}, 3.9210396929831033`*^9, 
   3.921039726708289*^9, {3.921040546852146*^9, 3.921040552650282*^9}, {
   3.92104063398831*^9, 3.921040634739602*^9}, 3.9210420077465973`*^9, 
   3.9225298041713057`*^9},
 CellLabel->
  "In[308]:=",ExpressionUUID->"ac3d6199-2524-4944-a5b7-1304fbe28abf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9225298078267093`*^9, 3.922709441273427*^9, 
  3.9227161733193054`*^9},
 CellLabel->
  "Out[308]=",ExpressionUUID->"fc1d834e-5d25-43e6-bae1-e8325e7c6dbf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Cross", "-", 
      RowBox[{"check", " ", "3"}]}], ":", " ", 
     RowBox[{"We", " ", "check", " ", "that"}], ":", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["u", "j"], 
      SuperscriptBox["J", "jkl"]}]}], "=", 
    SuperscriptBox["J", "kl"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Check3", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"TrigToExp", "[", 
      RowBox[{
       RowBox[{"TensorContract", "[", 
        RowBox[{
         RowBox[{"TensorProduct", "[", 
          RowBox[{"u0", ",", "JijkBackLI"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "}"}]}], "]"}], "-", "JijBackLI"}],
       "]"}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f", ">", "0"}], ",", 
        RowBox[{"h", ">", "0"}], ",", " ", 
        RowBox[{"\[Epsilon]", ">", "0"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["f", "2"], "-", 
          RowBox[{
           SuperscriptBox["h", "2"], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{3.9210395829782057`*^9, 3.9210397617162924`*^9, 
  3.9225298203496065`*^9},
 CellLabel->
  "In[309]:=",ExpressionUUID->"f9e324ee-6d83-4f60-a64f-3986016d0d8c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9225298217867947`*^9, 3.92270944162024*^9, 
  3.922716173688196*^9},
 CellLabel->
  "Out[309]=",ExpressionUUID->"fc0e812d-629f-4e62-83cb-68726ea0ccf4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Cross", "-", 
    RowBox[{"check", " ", "4"}]}], ":", " ", 
   RowBox[{
    RowBox[{"The", " ", "aim", " ", "of", " ", "this", " ", "cross"}], "-", 
    RowBox[{
    "check", " ", "is", " ", "to", " ", "verify", " ", "that", " ", "the", 
     " ", "dynamical", " ", "equation", " ", "has", " ", "been", " ", 
     "computed", " ", "correctly"}]}], ":"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9210405364683447`*^9, 3.921040541602395*^9}, {
   3.922708586898707*^9, 3.9227085877325306`*^9}, 3.9227086220962424`*^9},
 CellLabel->
  "In[310]:=",ExpressionUUID->"ac757e7a-79a3-474b-b051-23c87fafdd27"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"A", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"TrigToExp", "[", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{
        "g", ",", "u0", ",", "Proj", ",", "DuSpatial", ",", "g", ",", 
         "JijkBackLI"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "12"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "11"}], "}"}]}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f", ">", "0"}], ",", 
       RowBox[{"h", ">", "0"}], ",", " ", 
       RowBox[{"\[Epsilon]", ">", "0"}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["f", "2"], "-", 
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"B", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"TrigToExp", "[", 
     RowBox[{
      FractionBox["2", 
       SuperscriptBox["u", "2"]], "*", 
      RowBox[{"TensorContract", "[", 
       RowBox[{
        RowBox[{"TensorProduct", "[", 
         RowBox[{
         "g", ",", "u0", ",", "Proj", ",", "DuSpatial", ",", "g", ",", "u0", 
          ",", "JijBackLI"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "10"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"5", ",", "11"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "9"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "12"}], "}"}]}], "}"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f", ">", "0"}], ",", 
       RowBox[{"h", ">", "0"}], ",", " ", 
       RowBox[{"\[Epsilon]", ">", "0"}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["f", "2"], "-", 
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellLabel->
  "In[311]:=",ExpressionUUID->"b8730557-bd32-4d8c-926d-9f502065dd18"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["f", "2"]}], " ", "h", " ", "\[Epsilon]"}], "+", 
        RowBox[{
         SuperscriptBox["h", "3"], " ", 
         SuperscriptBox["\[Epsilon]", "3"]}]}], ")"}], "3"]}]], 
   RowBox[{"\[Epsilon]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", "Dyh", " ", 
       SuperscriptBox["f", "5"], " ", "h", " ", "\[Epsilon]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["f", "2"], " ", 
       SuperscriptBox["h", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", "Dyh", " ", "f"}], "-", 
         RowBox[{"5", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["h", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "Dyh", " ", "f"}], "+", 
         RowBox[{"Dyf", " ", "h"}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "5"]}], "+", 
      RowBox[{"3", " ", "f", " ", "h", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Dyf", " ", 
          SuperscriptBox["f", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["f", "2"], " ", "h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Dyh", " ", "f"}], "+", 
            RowBox[{"2", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["h", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "Dyh", " ", "f"}], "+", 
            RowBox[{"Dyf", " ", "h"}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "4"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"f", "+", 
          RowBox[{"h", " ", "\[Epsilon]"}]}], 
         RowBox[{"f", "-", 
          RowBox[{"h", " ", "\[Epsilon]"}]}]], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["f", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "Dyh"}], " ", "f"}], "+", 
            RowBox[{"Dyf", " ", "h"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["f", "3"], " ", 
          SuperscriptBox["h", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", "Dyh", " ", "f"}], "+", 
            RowBox[{"4", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], "+", 
         RowBox[{"f", " ", 
          SuperscriptBox["h", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Dyh", " ", "f"}], "+", 
            RowBox[{"Dyf", " ", "h"}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "4"]}], "+", 
         RowBox[{"Dyh", " ", 
          SuperscriptBox["h", "6"], " ", 
          SuperscriptBox["\[Epsilon]", "6"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox[
          RowBox[{"2", " ", "f"}], 
          RowBox[{"f", "+", 
           RowBox[{"h", " ", "\[Epsilon]"}]}]]}], "]"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.9227095251719093`*^9, 3.922716242147314*^9},
 CellLabel->
  "Out[311]=",ExpressionUUID->"d02e73e0-e9c6-4f82-b4ac-9fb9b6ed479c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", "Dyh", " ", 
    SuperscriptBox["f", "3"], " ", "h", " ", "\[Epsilon]"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["h", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "Dyh", " ", "f"}], "+", 
      RowBox[{"Dyf", " ", "h"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}], "+", 
   RowBox[{"f", " ", "h", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Dyf", " ", 
       SuperscriptBox["f", "2"]}], "+", 
      RowBox[{"h", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "Dyh", " ", "f"}], "+", 
         RowBox[{"Dyf", " ", "h"}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"f", "+", 
       RowBox[{"h", " ", "\[Epsilon]"}]}], 
      RowBox[{"f", "-", 
       RowBox[{"h", " ", "\[Epsilon]"}]}]], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Dyh", " ", 
       SuperscriptBox["f", "4"]}], "+", 
      RowBox[{"Dyf", " ", 
       SuperscriptBox["f", "3"], " ", "h"}], "+", 
      RowBox[{"Dyf", " ", "f", " ", 
       SuperscriptBox["h", "3"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{"Dyh", " ", 
       SuperscriptBox["h", "4"], " ", 
       SuperscriptBox["\[Epsilon]", "4"]}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       RowBox[{"2", " ", "f"}], 
       RowBox[{"f", "+", 
        RowBox[{"h", " ", "\[Epsilon]"}]}]]}], "]"}]}]}], 
  RowBox[{
   SuperscriptBox["h", "3"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["f", "2"], "-", 
      RowBox[{
       SuperscriptBox["h", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.9227095251719093`*^9, 3.9227162947502503`*^9},
 CellLabel->
  "Out[312]=",ExpressionUUID->"7fc8b881-8f02-42a5-ba5e-e2c6b4c5f46b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"LHS", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"-", "2"}], 
    SuperscriptBox["u", "2"], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "*", "A"}], "-", "B"}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"RHS", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"TrigToExp", "[", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{"g", ",", "u0", ",", "Du"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}]}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f", ">", "0"}], ",", 
       RowBox[{"h", ">", "0"}], ",", " ", 
       RowBox[{"\[Epsilon]", ">", "0"}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["f", "2"], "-", 
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Check4", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"TrigToExp", "[", 
     RowBox[{
      RowBox[{"2", "*", "RHS"}], "-", "LHS"}], "]"}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f", ">", "0"}], ",", 
       RowBox[{"h", ">", "0"}], ",", " ", 
       RowBox[{"\[Epsilon]", ">", "0"}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["f", "2"], "-", 
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellLabel->
  "In[313]:=",ExpressionUUID->"f693a003-e025-4828-9ee0-879352373f6a"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["h", "3"], " ", 
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["f", "2"], "-", 
        RowBox[{
         SuperscriptBox["h", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "h", " ", "\[Epsilon]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", "Dyh", " ", 
         SuperscriptBox["f", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["h", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "13"}], " ", "Dyh", " ", "f"}], "+", 
           RowBox[{"3", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["h", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", "Dyh", " ", "f"}], "+", 
           RowBox[{"5", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "4"]}]}], ")"}]}], "+", 
     RowBox[{"f", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Dyf", " ", 
         SuperscriptBox["f", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["f", "2"], " ", "h", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dyh", " ", "f"}], "+", 
           RowBox[{"6", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["h", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", "Dyh", " ", "f"}], "+", 
           RowBox[{"5", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "4"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"f", "+", 
         RowBox[{"h", " ", "\[Epsilon]"}]}], 
        RowBox[{"f", "-", 
         RowBox[{"h", " ", "\[Epsilon]"}]}]], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["f", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], " ", "Dyh", " ", "f"}], "+", 
           RowBox[{"Dyf", " ", "h"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["f", "3"], " ", 
         SuperscriptBox["h", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"17", " ", "Dyh", " ", "f"}], "+", 
           RowBox[{"12", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], "+", 
        RowBox[{"f", " ", 
         SuperscriptBox["h", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dyh", " ", "f"}], "+", 
           RowBox[{"5", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "4"]}], "+", 
        RowBox[{"5", " ", "Dyh", " ", 
         SuperscriptBox["h", "6"], " ", 
         SuperscriptBox["\[Epsilon]", "6"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         RowBox[{"2", " ", "f"}], 
         RowBox[{"f", "+", 
          RowBox[{"h", " ", "\[Epsilon]"}]}]]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.922709578311*^9, 3.9227162956827703`*^9},
 CellLabel->
  "Out[313]=",ExpressionUUID->"edd23eb7-1e7f-45ae-87ef-385cb3b0f6a8"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", "h", " ", "\[Epsilon]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", "Dyh", " ", 
       SuperscriptBox["f", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["f", "2"], " ", 
       SuperscriptBox["h", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "13"}], " ", "Dyh", " ", "f"}], "+", 
         RowBox[{"3", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["h", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", "Dyh", " ", "f"}], "+", 
         RowBox[{"5", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "4"]}]}], ")"}]}], "+", 
   RowBox[{"5", " ", "Dyh", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["f", "2"], "-", 
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "3"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       RowBox[{"2", " ", "f"}], 
       RowBox[{"f", "+", 
        RowBox[{"h", " ", "\[Epsilon]"}]}]]}], "]"}]}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["h", "3"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["f", "2"], "-", 
      RowBox[{
       SuperscriptBox["h", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.922709578311*^9, 3.9227162972942815`*^9},
 CellLabel->
  "Out[314]=",ExpressionUUID->"90eb4ee0-e083-4636-9e76-6303e73dcc3d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.922709578311*^9, 3.9227162973204746`*^9},
 CellLabel->
  "Out[315]=",ExpressionUUID->"b751e876-8040-4711-8e70-11d88f12a266"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Cross", "-", 
     RowBox[{"check", " ", "5"}]}], ":"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"LHSCheck5", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"TrigToExp", "[", 
       RowBox[{"TensorContract", "[", 
        RowBox[{
         RowBox[{"TensorProduct", "[", 
          RowBox[{"g", ",", "Du", ",", "u0"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "4"}], "}"}]}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", ">", "0"}], ",", 
         RowBox[{"h", ">", "0"}], ",", " ", 
         RowBox[{"\[Epsilon]", ">", "0"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["f", "2"], "-", 
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dxi", "=", 
     RowBox[{
      RowBox[{"3", "*", 
       RowBox[{"TensorContract", "[", 
        RowBox[{
         RowBox[{"TensorProduct", "[", 
          RowBox[{"Proj", ",", "g", ",", "DuSpatial", ",", "JijkBackLI"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "6"}], "}"}]}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       FractionBox["2", 
        SuperscriptBox["u", "2"]], "*", 
       RowBox[{"TensorContract", "[", 
        RowBox[{
         RowBox[{"TensorProduct", "[", 
          RowBox[{
          "Proj", ",", "g", ",", "DuSpatial", ",", "u0", ",", "JijBackLI"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "9"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "6"}], "}"}]}], "}"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"RHSCheck5", "=", 
    RowBox[{"-", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"TrigToExp", "[", 
        RowBox[{"TensorContract", "[", 
         RowBox[{
          RowBox[{"TensorProduct", "[", 
           RowBox[{"g", ",", "u0", ",", "Dxi"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}]}], "}"}]}], "]"}], "]"}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"f", ">", "0"}], ",", 
          RowBox[{"h", ">", "0"}], ",", " ", 
          RowBox[{"\[Epsilon]", ">", "0"}], ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox["f", "2"], "-", 
            RowBox[{
             SuperscriptBox["h", "2"], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
      "]"}]}]}]}]}]], "Input",
 CellLabel->
  "In[316]:=",ExpressionUUID->"cbac5a39-a5bb-401e-890c-4a1039db3636"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", "h", " ", "\[Epsilon]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", "Dyh", " ", 
       SuperscriptBox["f", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["f", "2"], " ", 
       SuperscriptBox["h", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "13"}], " ", "Dyh", " ", "f"}], "+", 
         RowBox[{"3", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["h", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", "Dyh", " ", "f"}], "+", 
         RowBox[{"5", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "4"]}]}], ")"}]}], "+", 
   RowBox[{"5", " ", "Dyh", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["f", "2"], "-", 
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "3"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       RowBox[{"2", " ", "f"}], 
       RowBox[{"f", "+", 
        RowBox[{"h", " ", "\[Epsilon]"}]}]]}], "]"}]}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["h", "3"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["f", "2"], "-", 
      RowBox[{
       SuperscriptBox["h", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.9227163025810575`*^9},
 CellLabel->
  "Out[316]=",ExpressionUUID->"f039a8d0-f9af-4ea2-969e-184b1fe17bf2"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"5", " ", "Dyh", " ", 
     SuperscriptBox["f", "5"], " ", "h", " ", "\[Epsilon]"}], "+", 
    RowBox[{
     SuperscriptBox["f", "2"], " ", 
     SuperscriptBox["h", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "13"}], " ", "Dyh", " ", "f"}], "+", 
       RowBox[{"3", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["h", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "Dyh", " ", "f"}], "+", 
       RowBox[{"5", " ", "Dyf", " ", "h"}]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "5"]}], "-", 
    RowBox[{"5", " ", "Dyh", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["f", "2"], "-", 
        RowBox[{
         SuperscriptBox["h", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "3"], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       RowBox[{"h", " ", "\[Epsilon]"}], "f"], "]"}]}]}], 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["f", "2"]}], " ", "h"}], "+", 
       RowBox[{
        SuperscriptBox["h", "3"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "3"]}]]}]], "Output",
 CellChangeTimes->{3.9227163080772085`*^9},
 CellLabel->
  "Out[318]=",ExpressionUUID->"44eac870-e442-4bdc-97a2-048546ebb559"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Check5", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"TrigExpand", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["u", "2"]], "*", "LHSCheck5"}], "-", "RHSCheck5"}], 
     "]"}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f", ">", "0"}], ",", 
       RowBox[{"h", ">", "0"}], ",", " ", 
       RowBox[{"\[Epsilon]", ">", "0"}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["f", "2"], "-", 
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9227163254163747`*^9, 3.9227164581868315`*^9}, {
  3.922716639154313*^9, 3.922716639461397*^9}},
 CellLabel->
  "In[326]:=",ExpressionUUID->"993a2d3c-42a0-4cae-b96f-5cebca692aae"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.922716359675194*^9, 3.9227164211129837`*^9}, 
   3.9227164601044507`*^9, 3.9227166406768074`*^9},
 CellLabel->
  "Out[326]=",ExpressionUUID->"8706c7d5-3f4c-4e39-a7b6-2b975cfba565"]
}, Open  ]]
},
WindowSize->{1010.25, 494.25},
WindowMargins->{{0.75, Automatic}, {Automatic, 0}},
Magnification:>0.9 Inherited,
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0ec7c959-a24b-4669-981c-1d115141b26e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 7718, 210, 293, "Input",ExpressionUUID->"45df63d2-900d-4055-94a5-58ba540138fc"],
Cell[CellGroupData[{
Cell[8301, 234, 5855, 152, 265, "Input",ExpressionUUID->"fcec8f91-c00e-4f37-866a-7969749d4cfb"],
Cell[14159, 388, 1206, 26, 54, "Output",ExpressionUUID->"3baa2751-f114-4e3c-915e-28e82f17b6ac"],
Cell[15368, 416, 919, 14, 28, "Output",ExpressionUUID->"9ca9cb9d-7bba-4d67-a867-297556639663"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16324, 435, 7693, 219, 348, "Input",ExpressionUUID->"9c44da08-070b-4f21-a8c7-8bdb3b235c1c"],
Cell[24020, 656, 1194, 30, 55, "Output",ExpressionUUID->"5ba5174c-5462-4a03-baf9-ba641d6b58b7"],
Cell[25217, 688, 688, 10, 28, "Output",ExpressionUUID->"c81701ca-39f6-4c39-8325-dcbfa2243f31"],
Cell[25908, 700, 1283, 32, 56, "Output",ExpressionUUID->"d28a14b0-1271-4d81-aa64-cb255b156911"],
Cell[27194, 734, 688, 10, 28, "Output",ExpressionUUID->"40d5bc3d-f685-4bfc-85f7-e86be9e916a6"],
Cell[27885, 746, 1311, 33, 57, "Output",ExpressionUUID->"14e1dfd3-cb78-4770-8e54-d53d2606e43f"],
Cell[29199, 781, 688, 10, 28, "Output",ExpressionUUID->"2aa56898-65f6-4d30-a5da-cd1d19e3ba73"],
Cell[29890, 793, 688, 10, 28, "Output",ExpressionUUID->"89f8f95f-ce6b-4264-87f8-66e66fbe0dc5"],
Cell[30581, 805, 979, 22, 54, "Output",ExpressionUUID->"1a44ac44-b4b4-4b65-90c6-32568e9d7b17"],
Cell[31563, 829, 1325, 34, 55, "Output",ExpressionUUID->"4ef26f8c-242e-4635-9c4b-dcf0b2ed6294"],
Cell[32891, 865, 690, 10, 28, "Output",ExpressionUUID->"b61c2c6d-9837-42d0-8056-60c5c9da161a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33618, 880, 9573, 275, 453, "Input",ExpressionUUID->"5ff5a3fd-f688-460b-8c16-93098012e002"],
Cell[43194, 1157, 514, 8, 28, "Output",ExpressionUUID->"000aa0a7-c41a-4067-a432-13d5df20f141"],
Cell[43711, 1167, 514, 8, 28, "Output",ExpressionUUID->"9b2db03f-fb58-4bd6-aee7-2134af60f6da"],
Cell[44228, 1177, 516, 8, 28, "Output",ExpressionUUID->"278ab3f9-b8c6-4483-a750-3aae266fd9c4"],
Cell[44747, 1187, 1311, 35, 57, "Output",ExpressionUUID->"991f1ab5-40a6-4fbe-99f7-02dbb2b686a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46095, 1227, 11587, 340, 926, "Input",ExpressionUUID->"0df36660-01e1-46d3-97e3-fbe00e3755c6"],
Cell[57685, 1569, 10791, 298, 326, "Output",ExpressionUUID->"6aca55a9-225b-4826-bdec-3b3a8369cf9e"],
Cell[68479, 1869, 2276, 63, 45, "Output",ExpressionUUID->"20b9456e-ad18-430b-b3ef-b5869a35801f"]
}, Open  ]],
Cell[70770, 1935, 305, 5, 25, "Input",ExpressionUUID->"dadc69a0-e683-4034-88d2-e1c44a50f0a2"],
Cell[CellGroupData[{
Cell[71100, 1944, 2262, 68, 167, "Input",ExpressionUUID->"b279d349-f88b-4a8d-b42d-0f832509fdf5"],
Cell[73365, 2014, 204, 4, 28, "Output",ExpressionUUID->"ea3ef22a-f90a-4ea1-b6e1-23bd93ba411f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73606, 2023, 1693, 45, 100, "Input",ExpressionUUID->"ac3d6199-2524-4944-a5b7-1304fbe28abf"],
Cell[75302, 2070, 269, 6, 28, "Output",ExpressionUUID->"fc1d834e-5d25-43e6-bae1-e8325e7c6dbf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75608, 2081, 1411, 41, 83, "Input",ExpressionUUID->"f9e324ee-6d83-4f60-a64f-3986016d0d8c"],
Cell[77022, 2124, 542, 14, 28, "Output",ExpressionUUID->"fc0e812d-629f-4e62-83cb-68726ea0ccf4"]
}, Open  ]],
Cell[77579, 2141, 652, 14, 25, "Input",ExpressionUUID->"ac757e7a-79a3-474b-b051-23c87fafdd27"],
Cell[CellGroupData[{
Cell[78256, 2159, 2682, 79, 166, "Input",ExpressionUUID->"b8730557-bd32-4d8c-926d-9f502065dd18"],
Cell[80941, 2240, 3484, 98, 119, "Output",ExpressionUUID->"d02e73e0-e9c6-4f82-b4ac-9fb9b6ed479c"],
Cell[84428, 2340, 2032, 61, 59, "Output",ExpressionUUID->"7fc8b881-8f02-42a5-ba5e-e2c6b4c5f46b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86497, 2406, 1838, 57, 67, "Input",ExpressionUUID->"f693a003-e025-4828-9ee0-879352373f6a"],
Cell[88338, 2465, 3530, 101, 119, "Output",ExpressionUUID->"edd23eb7-1e7f-45ae-87ef-385cb3b0f6a8"],
Cell[91871, 2568, 1706, 51, 59, "Output",ExpressionUUID->"90eb4ee0-e083-4636-9e76-6303e73dcc3d"],
Cell[93580, 2621, 174, 3, 28, "Output",ExpressionUUID->"b751e876-8040-4711-8e70-11d88f12a266"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93791, 2629, 3517, 102, 117, "Input",ExpressionUUID->"cbac5a39-a5bb-401e-890c-4a1039db3636"],
Cell[97311, 2733, 1687, 51, 59, "Output",ExpressionUUID->"f039a8d0-f9af-4ea2-969e-184b1fe17bf2"],
Cell[99001, 2786, 1531, 46, 59, "Output",ExpressionUUID->"44eac870-e442-4bdc-97a2-048546ebb559"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100569, 2837, 891, 26, 41, "Input",ExpressionUUID->"993a2d3c-42a0-4cae-b96f-5cebca692aae"],
Cell[101463, 2865, 231, 4, 28, "Output",ExpressionUUID->"8706c7d5-3f4c-4e39-a7b6-2b975cfba565"]
}, Open  ]]
}
]
*)



==> anc/General_z_direction.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
<<<<<<< HEAD
NotebookDataLength[    160838,       4079]
NotebookOptionsPosition[    147276,       3845]
NotebookOutlinePosition[    147703,       3862]
CellTagsIndexPosition[    147660,       3859]
=======
NotebookDataLength[    160479,       4060]
NotebookOptionsPosition[    147047,       3829]
NotebookOutlinePosition[    147478,       3846]
CellTagsIndexPosition[    147435,       3843]
>>>>>>> c1be38c (No change, the same Mathematica file)
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.920987220696451*^9, 3.920987222005236*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"cfec6be1-74e6-417a-a6b3-a9c40663861f"],
<<<<<<< HEAD

Cell[BoxData[
 TemplateBox[{
  "Remove", "rmnsm", 
   "\"There are no symbols matching \\\"\\!\\(\\*RowBox[{\\\"\\\\\\\"Global`*\
\\\\\\\"\\\"}]\\)\\\".\"", 2, 1, 1, 26976482449226530210, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.923021872325302*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d398a600-8401-44df-a0f3-7860daeb0a9b"]
}, Open  ]],
=======
>>>>>>> c1be38c (No change, the same Mathematica file)

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{"We", " ", "start", " ", "with", " ", "the", " ", "vector", " ", 
       RowBox[{"fields", ":", "\[IndentingNewLine]", "u"}]}], " ", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"f", ",", "0", ",", "0", ",", 
           RowBox[{"\[Epsilon]", "*", "h"}]}], ")"}], " ", "so"}], " ", "|", 
        "u", "|"}], "=", 
       RowBox[{
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["f", "2"], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Epsilon]", "*", "h"}], ")"}], "2"]}]], " ", "where", 
         " ", "we", " ", "assume", " ", "that", " ", "f"}], "=", 
        RowBox[{
         RowBox[{"f", 
          RowBox[{"(", 
           RowBox[{"x", ",", "y", ",", "z"}], ")"}], " ", "and", " ", "h"}], 
         "=", 
         RowBox[{"h", 
          RowBox[{"(", 
           RowBox[{"x", ",", "y", ",", "z"}], ")"}]}]}]}]}]}], 
     "\[IndentingNewLine]", 
     RowBox[{"\[Nu]", "=", " ", 
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"After", " ", "the", " ", "Lorentz", " ", 
       RowBox[{"transformation", ":", "\[IndentingNewLine]", "u"}]}], " ", 
      "=", " ", 
      RowBox[{"|", "u", "|", " ", 
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0", ","}], ")"}]}]}], 
     "\[IndentingNewLine]", 
     RowBox[{"\[Nu]", " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cosh", "[", "b", "]"}], ",", " ", "0", ",", " ", "0", ",", 
         " ", 
         RowBox[{"Sinh", "[", "b", "]"}]}], ")"}], " ", "in", " ", 
       "Minkowski", " ", "space"}]}]}],
    FontColor->GrayLevel[0]], 
   StyleBox[",",
    FontColor->GrayLevel[0]], 
   StyleBox[" ",
    FontColor->GrayLevel[0]], 
   StyleBox[
    RowBox[{
     RowBox[{"is", " ", "normalized"}], "\[IndentingNewLine]", "\t", 
     RowBox[{"=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Nu]0", ",", " ", "0", ",", " ", "0", ",", " ", "\[Nu]3"}], 
        ")"}], " ", "this", " ", "seems", " ", "to", " ", "work", " ", 
       "better"}]}]}],
    FontColor->GrayLevel[0]], 
   StyleBox[",",
    FontColor->GrayLevel[0]], 
   StyleBox["\[IndentingNewLine]",
    FontColor->GrayLevel[0]], "\t\t", 
   RowBox[{
    RowBox[{"maybe", " ", "use", " ", "later", " ", "that", " ", "\[Nu]3"}], 
    " ", "=", " ", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["\[Nu]0", "2"]}]], "\[IndentingNewLine]", "n"}], " ", 
     "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ",", " ", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], " ", 
       RowBox[{"in", " ", "\\", 
        RowBox[{"R", "^", "3"}]}], "\[IndentingNewLine]", "\[Zeta]"}], " ", 
      "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", ",", " ", "n"}], ")"}], " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", ",", " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ",", " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], 
         "\[IndentingNewLine]", 
         RowBox[{"measure", " ", "on", " ", 
          RowBox[{"S", "^", "2"}], " ", "d\[Phi]", " ", 
          RowBox[{"dCos", "[", "\[Phi]", "]"}]}]}], " ", "=", " ", 
        RowBox[{
        "d\[Phi]", " ", "du", "\[IndentingNewLine]", "moreover"}]}]}]}]}]}], 
   ",", " ", 
   RowBox[{
    RowBox[{"we", " ", "set", " ", "u"}], " ", "=", " ", 
    RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ",", " ", 
   RowBox[{
    RowBox[{"thus", "\[IndentingNewLine]", "\[Zeta]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", ",", " ", "n"}], ")"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", ",", " ", 
        StyleBox[
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]], 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}],
         FontColor->GrayLevel[0]], 
        StyleBox[",",
         FontColor->GrayLevel[0]], 
        StyleBox[" ",
         FontColor->GrayLevel[0]], 
        StyleBox[
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["u", "2"]}]], 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}],
         FontColor->GrayLevel[0]], 
        StyleBox[",",
         FontColor->GrayLevel[0]], 
        StyleBox[" ",
         FontColor->GrayLevel[0]], 
        StyleBox["u",
         FontColor->GrayLevel[0]]}], 
       StyleBox[")",
        FontColor->GrayLevel[0]]}], 
      StyleBox["\[IndentingNewLine]",
       FontColor->GrayLevel[0]], 
      StyleBox["<",
       FontColor->GrayLevel[0]], 
      StyleBox["\[Nu]",
       FontColor->GrayLevel[0]]}]}]}], 
   StyleBox[",",
    FontColor->GrayLevel[0]], 
   RowBox[{
    StyleBox[
     RowBox[{"\[Zeta]", ">"}],
     FontColor->GrayLevel[0]], 
    StyleBox[" ",
     FontColor->GrayLevel[0]], 
    StyleBox["=",
     FontColor->GrayLevel[0]], 
    StyleBox[" ",
     FontColor->GrayLevel[0]], 
    RowBox[{
     RowBox[{
      RowBox[{"Cosh", "[", "b", "]"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"Sinh", "[", "b", "]"}], " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "=", 
     RowBox[{"\[Nu]0", "-", 
      RowBox[{"\[Nu]3cos", "[", "\[Theta]", "]"}]}]}]}]}], 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.918698822186784*^9, 3.9186988263005304`*^9}, 
   3.91869887118804*^9, {3.91869897190806*^9, 3.9186990137768703`*^9}, {
   3.91869930307225*^9, 3.918699333163441*^9}, {3.919674047770298*^9, 
   3.919674065156848*^9}, {3.919674135867572*^9, 3.919674136329311*^9}, 
   3.92112423819859*^9, {3.921124446060399*^9, 3.921124496511321*^9}, {
   3.921124834221779*^9, 3.921124855282075*^9}, {3.9211262205486913`*^9, 
   3.9211262274017096`*^9}, {3.921127353342623*^9, 3.921127358941358*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"cecb5ec5-6931-43f7-b3ee-864da05a2f2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "In", " ", "order", " ", "to", " ", "make", " ", "the", " ", "formula", 
     " ", "Lorentz", " ", "invariant"}], ",", " ", 
    RowBox[{
    "use", " ", "the", " ", "following", " ", "replacement", " ", "rule"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"LI", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Nu]3", " ", "->", " ", 
       SqrtBox[
        RowBox[{
         FractionBox[
          SuperscriptBox["u\[Nu]", "2"], 
          SuperscriptBox["u", "2"]], "-", "1"}]]}], ",", 
      RowBox[{"\[Nu]0", " ", "->", " ", 
       FractionBox["u\[Nu]", "u"]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{
  3.919660376761302*^9, {3.919673989900676*^9, 3.919673991657762*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"c1319c05-efd0-4a0e-845c-1adf1e5f54ef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Volume", " ", "of", " ", "sphere"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"\[Mu]S2", " ", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"d\[Phi]", ",", "0", ",", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"7382afd3-3428-49da-b8a7-cab8850c6a87"],

Cell[BoxData[
 RowBox[{"4", " ", "\[Pi]"}]], "Output",
 CellChangeTimes->{3.918698932131553*^9, 3.9187953696068964`*^9, 
  3.918795611149459*^9, 3.9187984147416277`*^9, 3.918798702623205*^9, 
  3.9187989297969437`*^9, 3.9188000051324244`*^9, 3.918801084681814*^9, 
  3.918801375035395*^9, 3.91880164517671*^9, 3.9188028281364765`*^9, 
  3.9188028956082926`*^9, 3.918814221380841*^9, 3.918815145961503*^9, 
  3.919226023534633*^9, 3.919428893664468*^9, 3.919428989956007*^9, 
  3.919659099781074*^9, 3.919665079265966*^9, 3.9211247320577216`*^9, 
  3.921124772394593*^9, 3.92112494564907*^9, 3.921125332989333*^9, 
  3.921125622090313*^9, 3.921126388988365*^9, 3.9211266722088366`*^9, 
  3.921127486936854*^9, 3.921131968474378*^9, 3.9212137987542048`*^9, 
<<<<<<< HEAD
  3.922440851418189*^9, 3.922524939015468*^9, 3.922525908373289*^9, 
  3.9225271900122557`*^9, 3.922707366716416*^9, 3.9227142099644*^9, 
  3.923021872661707*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"8e767bc9-d312-4fcd-a5f2-5b7204453137"]
=======
  3.922440851418189*^9, 3.9225249390154686`*^9, 3.922525908373289*^9, 
  3.9225271900122557`*^9, 3.922707366716416*^9, 3.9227142099643993`*^9, 
  3.923022644054378*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"f948b468-6139-4f9c-b8e9-6276389ccde3"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Zeta]0", " ", "=", " ", "1"}], ";", " ", 
  RowBox[{"\[Zeta]1", " ", "=", " ", 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["u", "2"]}]], 
    RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ";", " ", 
  RowBox[{"\[Zeta]2", " ", "=", " ", 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["u", "2"]}]], 
    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ";", " ", 
  RowBox[{"\[Zeta]3", "=", "u"}], ";"}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"fd2a0447-0f63-47c0-beaf-c78c63369dde"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "integrals", " ", "with", " ", "2", " ", 
    RowBox[{"indices", ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"J00", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "\[Pi]"}]], 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"\[Nu]0", " ", "-", " ", 
           RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]0", " ", 
         "\[Zeta]0"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
          RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"u", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
      RowBox[{"Assumptions", "->", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
         RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.918699173162225*^9, 3.918699219551308*^9}, {
  3.9187985048844194`*^9, 3.918798531056801*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"913a6e5c-bab2-481f-b776-9cc0d5ec1c82"],

Cell[BoxData[
 FractionBox[
  RowBox[{"Log", "[", 
   FractionBox[
    RowBox[{"\[Nu]0", "+", "\[Nu]3"}], 
    RowBox[{"\[Nu]0", "-", "\[Nu]3"}]], "]"}], 
  RowBox[{"2", " ", "\[Nu]3"}]]], "Output",
 CellChangeTimes->{
  3.918699224778638*^9, 3.918795370213371*^9, 3.91879561189688*^9, 
   3.918798416270046*^9, {3.918798500278347*^9, 3.918798533702978*^9}, 
   3.918798703262934*^9, 3.918798931098427*^9, 3.918800005722083*^9, 
   3.918801087124284*^9, 3.9188013756499004`*^9, 3.9188016461507807`*^9, 
   3.918802829156586*^9, 3.918802896349971*^9, 3.9188142237039576`*^9, 
   3.918815146658099*^9, 3.919226025936097*^9, 3.9194288949225383`*^9, 
   3.919428990971926*^9, 3.919659104302963*^9, 3.919665080065623*^9, 
   3.921124736564015*^9, 3.921124773815493*^9, 3.921124946498412*^9, 
   3.921125334830602*^9, 3.921125623703887*^9, 3.921126391167647*^9, 
   3.9211266731356864`*^9, 3.921127488556873*^9, 3.921131969582981*^9, 
   3.9212138001143484`*^9, 3.9224408791075163`*^9, 3.922440928116992*^9, 
   3.9225249398162527`*^9, 3.922525909959662*^9, 3.922527190684007*^9, 
<<<<<<< HEAD
   3.922707367380766*^9, 3.922714210940694*^9, 3.9230218744350557`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"3312bae0-4751-4799-bc42-32b957cbbf3a"]
=======
   3.922707367380766*^9, 3.922714210940694*^9, 3.923022646535227*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"7ca813c3-6005-40b7-9b1f-3adfdea3fe11"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J01", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]0", " ", "\[Zeta]1"}],
        ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"287e6214-d8ee-445d-a660-eeb638395abb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9186992464207115`*^9, 3.918795370242268*^9, 
  3.91879561192478*^9, 3.918798416364151*^9, 3.918798703290727*^9, 
  3.918798931263428*^9, 3.918800005750267*^9, 3.9188010873659506`*^9, 
  3.91880137568183*^9, 3.918801646202636*^9, 3.9188028292844563`*^9, 
  3.918802896383123*^9, 3.918814223859172*^9, 3.918815146683763*^9, 
  3.919226026151208*^9, 3.919428894991958*^9, 3.919428991050611*^9, 
  3.919659104949263*^9, 3.919665080097033*^9, 3.921124737040007*^9, 
  3.921124773883816*^9, 3.921124946542824*^9, 3.921125334909574*^9, 
  3.921125623782187*^9, 3.921126391311491*^9, 3.921126673196559*^9, 
  3.921127488677112*^9, 3.921131969707488*^9, 3.9212138002600374`*^9, 
  3.922440881371109*^9, 3.922440929051414*^9, 3.922524939973678*^9, 
  3.922525910093319*^9, 3.922527190699595*^9, 3.922707367410686*^9, 
<<<<<<< HEAD
  3.922714211005515*^9, 3.923021874780555*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"9ebbd718-1f3b-427d-8113-654fcec71784"]
=======
  3.922714211005515*^9, 3.9230226468608694`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"eeba150f-49d8-421f-a605-fccb8362df89"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J11", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]1", " ", "\[Zeta]1"}],
        ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"09ecddb9-a273-44b9-b231-00f07c290d0c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", "\[Nu]0", " ", 
    RowBox[{"(", 
     RowBox[{"\[Nu]3", "-", 
      RowBox[{"\[Nu]0", " ", 
       RowBox[{"ArcTanh", "[", 
        FractionBox["\[Nu]3", "\[Nu]0"], "]"}]}]}], ")"}]}], "-", 
   RowBox[{
    SuperscriptBox["\[Nu]3", "2"], " ", 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"\[Nu]0", "-", "\[Nu]3"}], 
      RowBox[{"\[Nu]0", "+", "\[Nu]3"}]], "]"}]}]}], 
  RowBox[{"4", " ", 
   SuperscriptBox["\[Nu]3", "3"]}]]], "Output",
 CellChangeTimes->{3.918699267949628*^9, 3.9187953721968107`*^9, 
  3.9187956144266157`*^9, 3.918798421936788*^9, 3.918798705506633*^9, 
  3.918798934447001*^9, 3.9188000080154514`*^9, 3.918801090539431*^9, 
  3.918801377251105*^9, 3.918801647915038*^9, 3.918802831392871*^9, 
  3.9188028982670345`*^9, 3.918814226896591*^9, 3.918815148548823*^9, 
  3.919226029488758*^9, 3.919428898368454*^9, 3.919428993055884*^9, 
  3.919659109778382*^9, 3.919665082584341*^9, 3.921124739738858*^9, 
  3.9211247774436398`*^9, 3.921124950466299*^9, 3.921125339351811*^9, 
  3.921125627452515*^9, 3.921126395095461*^9, 3.9211266758631697`*^9, 
  3.921127491684314*^9, 3.921131972408023*^9, 3.921213804584188*^9, 
  3.922440884579555*^9, 3.922440931065378*^9, 3.922524942652823*^9, 
  3.922525912663071*^9, 3.922527192917849*^9, 3.9227073696105795`*^9, 
<<<<<<< HEAD
  3.9227142165006695`*^9, 3.9230218770383167`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"5a9a852f-3bb9-42ec-bb37-21cfadd19124"]
=======
  3.9227142165006695`*^9, 3.923022648776829*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"a2881563-c587-4af7-823c-8f4183f67957"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J12", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]1", " ", "\[Zeta]2"}],
        ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"c576b343-b1b0-4e03-b51a-d1a6fc0bb161"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.918795372246238*^9, 3.918795614470498*^9, 
  3.918798422037732*^9, 3.9187987055687065`*^9, 3.918798934515817*^9, 
  3.918800008071634*^9, 3.918801090614468*^9, 3.918801377327413*^9, 
  3.9188016480408745`*^9, 3.9188028314452*^9, 3.918802898311618*^9, 
  3.9188142270022526`*^9, 3.918815148614503*^9, 3.919226029546558*^9, 
  3.919428898431595*^9, 3.919428993100729*^9, 3.919659109994209*^9, 
  3.9196650826376047`*^9, 3.921124739812851*^9, 3.921124777491061*^9, 
  3.921124950567649*^9, 3.921125339411474*^9, 3.9211256275886617`*^9, 
  3.9211263951901093`*^9, 3.921126675909987*^9, 3.921127491762822*^9, 
  3.921131972463873*^9, 3.921213804707246*^9, 3.92244093110912*^9, 
  3.92252494271887*^9, 3.922525912721538*^9, 3.9225271929646873`*^9, 
<<<<<<< HEAD
  3.922707369667194*^9, 3.922714216550438*^9, 3.9230218771084137`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"92e122cd-2214-4179-9fd4-4d67c0a5eb67"]
=======
  3.9227073696671934`*^9, 3.922714216550438*^9, 3.9230226488453865`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"1db49cc1-50de-466e-a1f4-1b53b7161139"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"0", "\[IndentingNewLine]", 
 RowBox[{"J22", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]2", " ", "\[Zeta]2"}],
        ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.918699349890278*^9, 3.918699350759206*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"f391353f-6759-4aab-b9a8-bc9596c90ccb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9186993526196427`*^9, 3.9187953722781487`*^9, 
  3.91879561450623*^9, 3.918798422104512*^9, 3.9187987056037135`*^9, 
  3.91879893455571*^9, 3.91880000809911*^9, 3.9188010906574116`*^9, 
  3.918801377415944*^9, 3.9188016481202617`*^9, 3.918802831485693*^9, 
  3.918802898341084*^9, 3.9188142270416975`*^9, 3.9188151486484084`*^9, 
  3.9192260296080856`*^9, 3.919428898466105*^9, 3.919428993139694*^9, 
  3.919659110016877*^9, 3.91966508266849*^9, 3.921124739846243*^9, 
  3.9211247775368443`*^9, 3.921124950660362*^9, 3.921125339450549*^9, 
  3.921125627610923*^9, 3.9211263952470016`*^9, 3.921126675941183*^9, 
<<<<<<< HEAD
  3.921127491778443*^9, 3.9211319724963083`*^9, 3.9212138047954*^9, 
  3.922440938362001*^9, 3.922524942760205*^9, 3.922525912764352*^9, 
  3.922527192995962*^9, 3.922707369697157*^9, 3.922714216611276*^9, 
  3.923021877115758*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"cb1a03a8-5550-4ef3-8f63-bcc89d5f7fd8"],
=======
  3.921127491778443*^9, 3.9211319724963074`*^9, 3.9212138047954*^9, 
  3.922440938362001*^9, 3.9225249427602043`*^9, 3.922525912764352*^9, 
  3.922527192995962*^9, 3.922707369697157*^9, 3.9227142166112757`*^9, 
  3.9230226488826127`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"ccf240ed-c736-42c3-8e1d-0a6c4579f90f"],
>>>>>>> c1be38c (No change, the same Mathematica file)

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", "\[Nu]0", " ", 
    RowBox[{"(", 
     RowBox[{"\[Nu]3", "-", 
      RowBox[{"\[Nu]0", " ", 
       RowBox[{"ArcTanh", "[", 
        FractionBox["\[Nu]3", "\[Nu]0"], "]"}]}]}], ")"}]}], "-", 
   RowBox[{
    SuperscriptBox["\[Nu]3", "2"], " ", 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"\[Nu]0", "-", "\[Nu]3"}], 
      RowBox[{"\[Nu]0", "+", "\[Nu]3"}]], "]"}]}]}], 
  RowBox[{"4", " ", 
   SuperscriptBox["\[Nu]3", "3"]}]]], "Output",
 CellChangeTimes->{3.9186993526196427`*^9, 3.9187953722781487`*^9, 
  3.91879561450623*^9, 3.918798422104512*^9, 3.9187987056037135`*^9, 
  3.91879893455571*^9, 3.91880000809911*^9, 3.9188010906574116`*^9, 
  3.918801377415944*^9, 3.9188016481202617`*^9, 3.918802831485693*^9, 
  3.918802898341084*^9, 3.9188142270416975`*^9, 3.9188151486484084`*^9, 
  3.9192260296080856`*^9, 3.919428898466105*^9, 3.919428993139694*^9, 
  3.919659110016877*^9, 3.91966508266849*^9, 3.921124739846243*^9, 
  3.9211247775368443`*^9, 3.921124950660362*^9, 3.921125339450549*^9, 
  3.921125627610923*^9, 3.9211263952470016`*^9, 3.921126675941183*^9, 
<<<<<<< HEAD
  3.921127491778443*^9, 3.9211319724963083`*^9, 3.9212138047954*^9, 
  3.922440938362001*^9, 3.922524942760205*^9, 3.922525912764352*^9, 
  3.922527192995962*^9, 3.922707369697157*^9, 3.922714216611276*^9, 
  3.923021878462412*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"813e938f-3ed5-42a5-80d1-4c20b3e0dc5b"]
=======
  3.921127491778443*^9, 3.9211319724963074`*^9, 3.9212138047954*^9, 
  3.922440938362001*^9, 3.9225249427602043`*^9, 3.922525912764352*^9, 
  3.922527192995962*^9, 3.922707369697157*^9, 3.9227142166112757`*^9, 
  3.923022649910534*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"ce6eebc8-73d1-4ca9-b557-b477010a0ce4"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J02", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]0", " ", "\[Zeta]2"}],
        ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"79433626-95db-4cbb-b26c-058607d29c91"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.918699377479701*^9, 3.918795373814954*^9, 
  3.918795616140079*^9, 3.918798425205649*^9, 3.9187987072158675`*^9, 
  3.918798936703363*^9, 3.918800009709802*^9, 3.918801092813492*^9, 
  3.918801379457665*^9, 3.9188016503526807`*^9, 3.918802833129232*^9, 
  3.918802899886414*^9, 3.918814228737598*^9, 3.91881515092368*^9, 
  3.919226031329327*^9, 3.919428900383483*^9, 3.919428995336539*^9, 
  3.919659112925822*^9, 3.919665084330367*^9, 3.921124741582038*^9, 
  3.921124779842738*^9, 3.9211249532512455`*^9, 3.9211253415897355`*^9, 
  3.921125629702016*^9, 3.9211263989142575`*^9, 3.921126677643823*^9, 
  3.9211274936128426`*^9, 3.921131974211332*^9, 3.921213807895499*^9, 
  3.922440966950407*^9, 3.9225249442085304`*^9, 3.922525914552024*^9, 
<<<<<<< HEAD
  3.922527194433127*^9, 3.9227073711988773`*^9, 3.922714218323939*^9, 
  3.92302187850913*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"3ff84db9-810c-4c51-a430-4b11fd8cb7f4"]
=======
  3.9225271944331274`*^9, 3.9227073711988773`*^9, 3.9227142183239384`*^9, 
  3.923022650007428*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"f92bfc0d-781a-4bb0-b3c8-21aaa4a6a84b"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J13", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]1", " ", "\[Zeta]3"}],
        ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"2b53a152-6eb6-4010-be76-dfa0242711f4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.918699401385854*^9, 3.918795373846864*^9, 
  3.918795616168036*^9, 3.918798425282506*^9, 3.918798707241175*^9, 
  3.918798936734884*^9, 3.918800009763096*^9, 3.9188010928773937`*^9, 
  3.918801379488391*^9, 3.9188016503855257`*^9, 3.918802833162492*^9, 
  3.918802899911777*^9, 3.918814228769918*^9, 3.918815150987556*^9, 
  3.919226031381278*^9, 3.919428900413454*^9, 3.919428995379686*^9, 
  3.919659113022898*^9, 3.919665084361315*^9, 3.921124741643572*^9, 
  3.921124779874332*^9, 3.9211249532865458`*^9, 3.9211253416458426`*^9, 
  3.921125629734393*^9, 3.921126398951071*^9, 3.921126677666459*^9, 
  3.921127493632003*^9, 3.9211319742482424`*^9, 3.9212138080891385`*^9, 
<<<<<<< HEAD
  3.922440967978255*^9, 3.922524944287003*^9, 3.922525914697733*^9, 
  3.9225271944643717`*^9, 3.9227073712259293`*^9, 3.922714218363817*^9, 
  3.9230218785331507`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"3a2176fe-5b63-4d17-9f57-a6d231e2bad0"]
=======
  3.9224409679782553`*^9, 3.9225249442870026`*^9, 3.922525914697733*^9, 
  3.9225271944643717`*^9, 3.9227073712259293`*^9, 3.922714218363817*^9, 
  3.9230226500832167`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"80c5425d-1201-4d88-9baa-2ad332096272"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J23", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]2", " ", "\[Zeta]3"}],
        ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"a42b67ea-7d3a-4d5b-8c7d-1ccba76e68e0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.918699419580859*^9, 3.918795373884943*^9, 
  3.9187956161979256`*^9, 3.918798425367555*^9, 3.9187987072696447`*^9, 
  3.918798936786959*^9, 3.918800009847526*^9, 3.918801092923225*^9, 
  3.918801379516881*^9, 3.918801650419164*^9, 3.9188028331981306`*^9, 
  3.918802899936827*^9, 3.9188142287995405`*^9, 3.91881515102024*^9, 
  3.919226031433507*^9, 3.91942890044138*^9, 3.919428995442684*^9, 
  3.919659113124775*^9, 3.9196650843947535`*^9, 3.9211247416755104`*^9, 
  3.921124779905865*^9, 3.921124953317592*^9, 3.9211253417155*^9, 
  3.921125629766454*^9, 3.921126398992589*^9, 3.921126677697698*^9, 
  3.921127493663245*^9, 3.921131974302618*^9, 3.921213808144989*^9, 
  3.9224409686862917`*^9, 3.922524944364015*^9, 3.922525914797908*^9, 
<<<<<<< HEAD
  3.922527194495611*^9, 3.922707371254765*^9, 3.922714218396548*^9, 
  3.9230218785580482`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"c432f4a1-292b-4221-9439-3ee091a2e0ea"]
=======
  3.922527194495611*^9, 3.9227073712547655`*^9, 3.9227142183965473`*^9, 
  3.9230226501268206`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"a545fa5c-f7ac-40e6-9bbc-4c863060ea6b"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J33", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]3", " ", "\[Zeta]3"}],
        ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"f77b0926-8924-4a3f-9e1d-0b41c5d791d8"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Nu]0", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "\[Nu]3"}], "+", 
     RowBox[{"\[Nu]0", " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox["\[Nu]3", "\[Nu]0"], "]"}]}]}], ")"}]}], 
  SuperscriptBox["\[Nu]3", "3"]]], "Output",
 CellChangeTimes->{3.918699435545516*^9, 3.918795374601592*^9, 
  3.918795617001345*^9, 3.918798427070235*^9, 3.918798708124615*^9, 
  3.918798937866318*^9, 3.918800010998324*^9, 3.9188010939328423`*^9, 
  3.918801380689481*^9, 3.918801651262935*^9, 3.9188028344030976`*^9, 
  3.918802900633593*^9, 3.9188142296349*^9, 3.918815151717143*^9, 
  3.9192260322317724`*^9, 3.9194289015155134`*^9, 3.91942899655643*^9, 
  3.919659114679865*^9, 3.919665085232232*^9, 3.921124742579142*^9, 
  3.921124781040227*^9, 3.9211249546141825`*^9, 3.921125343322934*^9, 
  3.921125630844756*^9, 3.921126400370612*^9, 3.921126678528897*^9, 
  3.921127494557638*^9, 3.92113197517226*^9, 3.9212138093231363`*^9, 
<<<<<<< HEAD
  3.922440970130877*^9, 3.9225249452179174`*^9, 3.9225259161944404`*^9, 
  3.9225271951985674`*^9, 3.922707371945917*^9, 3.9227142191703095`*^9, 
  3.923021879177504*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"ba75ca4d-907f-4820-9048-9d49395783c0"]
=======
  3.922440970130877*^9, 3.9225249452179165`*^9, 3.9225259161944404`*^9, 
  3.9225271951985674`*^9, 3.922707371945917*^9, 3.9227142191703095`*^9, 
  3.9230226507024574`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"a4397c94-8438-4c2b-ad63-8f16afe7418c"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J03", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]0", " ", "\[Zeta]3"}],
        ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"7f53ab10-ad6d-4d6e-8f6f-269ea794ff00"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[Nu]3", "-", 
    RowBox[{"\[Nu]0", " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox["\[Nu]3", "\[Nu]0"], "]"}]}]}], 
   SuperscriptBox["\[Nu]3", "2"]]}]], "Output",
 CellChangeTimes->{3.9186994624630623`*^9, 3.9187953758746734`*^9, 
  3.918795618369577*^9, 3.918798429812941*^9, 3.91879870963454*^9, 
  3.91879893965873*^9, 3.91880001235184*^9, 3.918801095550246*^9, 
  3.9188013822604203`*^9, 3.918801652715498*^9, 3.91880283609284*^9, 
  3.918802902289051*^9, 3.9188142311827583`*^9, 3.9188151532624917`*^9, 
  3.919226033496204*^9, 3.9194289033314967`*^9, 3.919428997960533*^9, 
  3.919659117153793*^9, 3.9196650867200327`*^9, 3.921124744174732*^9, 
  3.921124783142901*^9, 3.921124956749767*^9, 3.921125345834005*^9, 
  3.921125633180344*^9, 3.921126402596142*^9, 3.921126679985118*^9, 
  3.921127495984607*^9, 3.921131976614431*^9, 3.9212138113293314`*^9, 
  3.922440976466193*^9, 3.922524946555559*^9, 3.9225259178976593`*^9, 
<<<<<<< HEAD
  3.922527196374707*^9, 3.922707373160669*^9, 3.922714220595092*^9, 
  3.9230218804002857`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"36f07f9d-3606-4dc3-8da0-555536e2b194"]
=======
  3.922527196374707*^9, 3.9227073731606693`*^9, 3.922714220595092*^9, 
  3.9230226518044453`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"222aa502-a622-40a8-bcd2-f079535341a7"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Putting", " ", "all", " ", "of", " ", "them", " ", "together", " ", "we",
      " ", "get", " ", 
     RowBox[{"Jij", ".", " ", "Note"}], " ", "that", " ", "it", " ", "is", 
     " ", "a", " ", "symmetric", " ", 
     RowBox[{"matrix", ".", " ", "In"}], " ", "particular", " ", "for", " ", 
     "the", " ", "tensor", " ", "Jijk", " ", "we", " ", "will", " ", "see", 
     " ", "that", " ", "Jijk"}], "=", 
    RowBox[{"Jjki", "=", 
     RowBox[{"Jkij", "=", 
      RowBox[{"Jikj", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"i", ".", "e", ".", " ", "the"}], " ", "same", " ", "for", 
         " ", "any", " ", "permutation", " ", "of", " ", 
         RowBox[{"(", "ijk", ")"}]}], ")"}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Jij", "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["f", "2"], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Epsilon]", "*", "h"}], ")"}], "2"]}]], ")"}], "3"]], 
    GridBox[{
      {"J00", "J01", "J02", "J03"},
      {"J01", "J11", "J12", "J13"},
      {"J02", "J12", "J22", "J23"},
      {"J03", "J13", "J23", "J33"}
     },
     GridBoxDividers->{
      "Columns" -> {False, {True}, False}, 
       "Rows" -> {False, {True}, False}}]}]}]}]], "Input",
 CellChangeTimes->{{3.9186995059158278`*^9, 3.918699567293743*^9}, {
   3.918699816678795*^9, 3.918699891296735*^9}, {3.9187988972817907`*^9, 
   3.918798908803198*^9}, 3.918801081929304*^9, {3.918801330660644*^9, 
   3.918801334995964*^9}, {3.9188028111319976`*^9, 3.9188028112579093`*^9}, {
   3.921124438745726*^9, 3.92112444066792*^9}, 3.921124528989942*^9, {
   3.9211248720786347`*^9, 3.921124872540324*^9}, {3.921126662949253*^9, 
   3.921126665585312*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"a35ebab8-9834-4cca-a0a3-c463ac1c6f5a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"\[Nu]0", "+", "\[Nu]3"}], 
        RowBox[{"\[Nu]0", "-", "\[Nu]3"}]], "]"}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["f", "2"], "-", 
          RowBox[{
           SuperscriptBox["h", "2"], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", "\[Nu]3"}]], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Nu]3", "-", 
        RowBox[{"\[Nu]0", " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox["\[Nu]3", "\[Nu]0"], "]"}]}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["f", "2"], "-", 
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        SuperscriptBox["\[Nu]3", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", "\[Nu]0", " ", 
        RowBox[{"(", 
         RowBox[{"\[Nu]3", "-", 
          RowBox[{"\[Nu]0", " ", 
           RowBox[{"ArcTanh", "[", 
            FractionBox["\[Nu]3", "\[Nu]0"], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["\[Nu]3", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"\[Nu]0", "-", "\[Nu]3"}], 
          RowBox[{"\[Nu]0", "+", "\[Nu]3"}]], "]"}]}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["f", "2"], "-", 
          RowBox[{
           SuperscriptBox["h", "2"], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Nu]3", "3"]}]], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", "\[Nu]0", " ", 
        RowBox[{"(", 
         RowBox[{"\[Nu]3", "-", 
          RowBox[{"\[Nu]0", " ", 
           RowBox[{"ArcTanh", "[", 
            FractionBox["\[Nu]3", "\[Nu]0"], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["\[Nu]3", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"\[Nu]0", "-", "\[Nu]3"}], 
          RowBox[{"\[Nu]0", "+", "\[Nu]3"}]], "]"}]}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["f", "2"], "-", 
          RowBox[{
           SuperscriptBox["h", "2"], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Nu]3", "3"]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Nu]3", "-", 
        RowBox[{"\[Nu]0", " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox["\[Nu]3", "\[Nu]0"], "]"}]}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["f", "2"], "-", 
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        SuperscriptBox["\[Nu]3", "2"]}]]}], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"\[Nu]0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Nu]3"}], "+", 
         RowBox[{"\[Nu]0", " ", 
          RowBox[{"ArcTanh", "[", 
           FractionBox["\[Nu]3", "\[Nu]0"], "]"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["f", "2"], "-", 
          RowBox[{
           SuperscriptBox["h", "2"], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Nu]3", "3"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918699572130495*^9, 3.918795375915564*^9, 3.918795618406478*^9, 
   3.918798429916905*^9, 3.9187987096760798`*^9, {3.918798912287393*^9, 
   3.918798939720299*^9}, 3.918800012398744*^9, 3.918801095607241*^9, 
   3.918801382299953*^9, 3.9188016527663455`*^9, {3.9188028132961073`*^9, 
   3.918802836130738*^9}, 3.918802902362216*^9, 3.918814231239547*^9, 
   3.91881515330653*^9, 3.919226033547754*^9, 3.919428903363554*^9, 
   3.919428998004611*^9, 3.919659117286595*^9, 3.919665086758929*^9, 
   3.921124744269146*^9, 3.921124783195381*^9, 3.92112495685952*^9, 
   3.921125345897704*^9, 3.921125633222271*^9, 3.921126402644113*^9, 
   3.921126680031983*^9, 3.921127496031954*^9, 3.9211319766692142`*^9, 
   3.921213811395638*^9, 3.922441098358082*^9, 3.92252494662728*^9, 
<<<<<<< HEAD
   3.922525917948763*^9, 3.922527196421538*^9, 3.922707373206579*^9, 
   3.922714220643903*^9, 3.923021880442464*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"688028c5-3acf-4e87-886d-715dd1b2592c"]
=======
   3.922525917948763*^9, 3.9225271964215374`*^9, 3.922707373206579*^9, 
   3.922714220643903*^9, 3.9230226518556104`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"29ab950b-1ce0-422c-83e1-0974b7e86c3f"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Now", " ", "we", " ", "compute", " ", "the", " ", "integrals", " ", 
     "with", " ", "3", " ", 
     RowBox[{"indices", ".", " ", "Note"}], " ", "that", " ", "for", " ", 
     "any", " ", "i"}], ",", "j", ",", " ", 
    RowBox[{
     RowBox[{"the", " ", "tensor", " ", "Jijk"}], "=", 
     RowBox[{
      RowBox[{"Jij", " ", "if", " ", "k"}], "=", 
      RowBox[{"0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"because", " ", "\[Zeta]0"}], "=", "1"}], ")"}]}]}]}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"J111", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "\[Pi]"}]], 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"\[Nu]0", " ", "-", " ", 
           RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]1", " ", "\[Zeta]1", 
         " ", "\[Zeta]1"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
          RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"u", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
      RowBox[{"Assumptions", "->", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
         RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.918699579028207*^9, 3.918699688571915*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"bdad28d1-3f9d-45f1-850a-02d4bf56abdb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.918699691507472*^9, 3.9187953759474792`*^9, 
  3.91879561843538*^9, 3.9187984299742665`*^9, 3.918798709705597*^9, 
  3.918798939764871*^9, 3.918800012433129*^9, 3.918801095654208*^9, 
  3.918801382328159*^9, 3.918801652806432*^9, 3.918802836164926*^9, 
  3.918802902443764*^9, 3.918814231320208*^9, 3.918815153339591*^9, 
  3.919226033585692*^9, 3.919428903420924*^9, 3.919428998038559*^9, 
  3.919659117353312*^9, 3.919665086798387*^9, 3.921124744348694*^9, 
  3.9211247832546406`*^9, 3.92112495694535*^9, 3.9211253459642043`*^9, 
  3.92112563325709*^9, 3.921126402692093*^9, 3.921126680063646*^9, 
  3.921127496063202*^9, 3.921131976722834*^9, 3.9212138114593678`*^9, 
  3.922441115052678*^9, 3.92252494671561*^9, 3.9225259179909945`*^9, 
<<<<<<< HEAD
  3.9225271964527807`*^9, 3.922707373241453*^9, 3.922714220750843*^9, 
  3.923021880474619*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"bdd9e70a-7eed-424f-85e6-dd203e790b69"]
=======
  3.9225271964527807`*^9, 3.9227073732414527`*^9, 3.922714220750843*^9, 
  3.923022651898593*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"74b5e442-c554-4d68-9805-2dd38bf4c582"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J112", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]1", " ", "\[Zeta]1", 
        " ", "\[Zeta]2"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"55fa74ef-8084-4813-b3b6-8ccbf76a4f1a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.918699704054428*^9, 3.91879537598438*^9, 
  3.918795618484245*^9, 3.9187984300371*^9, 3.9187987097567267`*^9, 
  3.918798939813842*^9, 3.918800012468802*^9, 3.918801095702718*^9, 
  3.9188013823598113`*^9, 3.918801652845927*^9, 3.9188028361977797`*^9, 
  3.918802902510467*^9, 3.918814231440585*^9, 3.918815153395711*^9, 
  3.919226033624178*^9, 3.919428903458588*^9, 3.919428998065793*^9, 
  3.919659117410002*^9, 3.919665086835007*^9, 3.92112474439445*^9, 
  3.92112478329358*^9, 3.921124956968851*^9, 3.921125346021584*^9, 
  3.921125633288124*^9, 3.921126402732085*^9, 3.921126680110523*^9, 
  3.9211274961100655`*^9, 3.921131976761769*^9, 3.921213811501457*^9, 
  3.92244111591986*^9, 3.922524946784457*^9, 3.922525918033074*^9, 
  3.922527196484023*^9, 3.922707373276395*^9, 3.9227142208096857`*^9, 
<<<<<<< HEAD
  3.923021880508333*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"23339aa8-eee9-4516-b9e9-52fc63c5a710"]
=======
  3.923022651938449*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"65e395e7-f290-4226-b668-736c3ca86cd5"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J122", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]1", " ", "\[Zeta]2", 
        " ", "\[Zeta]2"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"fc7b42a4-94c4-4522-984b-f46fb27b38bb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9186997166348*^9, 3.91879537602428*^9, 
  3.918795618525137*^9, 3.918798430099931*^9, 3.9187987097885914`*^9, 
  3.91879893985265*^9, 3.918800012504141*^9, 3.918801095745639*^9, 
  3.918801382409816*^9, 3.918801652910015*^9, 3.918802836228726*^9, 
  3.9188029026089163`*^9, 3.918814231544941*^9, 3.918815153452763*^9, 
  3.919226033661335*^9, 3.919428903490599*^9, 3.9194289981317177`*^9, 
  3.9196591174679193`*^9, 3.91966508687472*^9, 3.9211247444257007`*^9, 
  3.9211247833331976`*^9, 3.921124957016492*^9, 3.921125346069267*^9, 
  3.9211256333343344`*^9, 3.921126402764063*^9, 3.9211266801482677`*^9, 
  3.9211274961417007`*^9, 3.9211319767987914`*^9, 3.921213811542537*^9, 
  3.922441116496501*^9, 3.9225249468472996`*^9, 3.922525918076724*^9, 
<<<<<<< HEAD
  3.922527196515265*^9, 3.9227073733102703`*^9, 3.9227142208446274`*^9, 
  3.923021880545109*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"b7f53b64-c7c2-4785-85e6-8fbb75efe656"]
=======
  3.9225271965152655`*^9, 3.9227073733102703`*^9, 3.9227142208446274`*^9, 
  3.9230226519776173`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"efff7112-7b1b-4156-8491-181b18cecc61"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J110", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]1", " ", "\[Zeta]1", 
        " ", "\[Zeta]0"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"3e4c518d-d210-4db3-a434-e1b5fcb2c370"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", "\[Nu]0", " ", 
    RowBox[{"(", 
     RowBox[{"\[Nu]3", "-", 
      RowBox[{"\[Nu]0", " ", 
       RowBox[{"ArcTanh", "[", 
        FractionBox["\[Nu]3", "\[Nu]0"], "]"}]}]}], ")"}]}], "-", 
   RowBox[{
    SuperscriptBox["\[Nu]3", "2"], " ", 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"\[Nu]0", "-", "\[Nu]3"}], 
      RowBox[{"\[Nu]0", "+", "\[Nu]3"}]], "]"}]}]}], 
  RowBox[{"4", " ", 
   SuperscriptBox["\[Nu]3", "3"]}]]], "Output",
 CellChangeTimes->{3.918699735022146*^9, 3.918795377753684*^9, 
  3.918795620272191*^9, 3.918798433403292*^9, 3.918798711548331*^9, 
  3.9187989419954605`*^9, 3.918800014201285*^9, 3.918801097326219*^9, 
  3.918801384789102*^9, 3.9188016546173315`*^9, 3.9188028384265766`*^9, 
  3.918802904504415*^9, 3.9188142330708327`*^9, 3.918815155193042*^9, 
  3.919226035686286*^9, 3.919428905940978*^9, 3.919429000103944*^9, 
  3.9196591207916837`*^9, 3.91966508865834*^9, 3.921124746082402*^9, 
  3.921124785724391*^9, 3.9211249598501472`*^9, 3.92112534979194*^9, 
  3.9211256351615553`*^9, 3.9211264059156585`*^9, 3.92112668215182*^9, 
  3.921127497854768*^9, 3.92113197863341*^9, 3.921213814798143*^9, 
<<<<<<< HEAD
  3.922441118596122*^9, 3.92252494837601*^9, 3.92252591989883*^9, 
  3.922527198093052*^9, 3.9227073748295035`*^9, 3.922714222409441*^9, 
  3.923021881718871*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"470a8916-81dc-444f-a6a4-2f30897380c8"]
=======
  3.922441118596122*^9, 3.92252494837601*^9, 3.9225259198988304`*^9, 
  3.922527198093052*^9, 3.9227073748295035`*^9, 3.922714222409441*^9, 
  3.923022653113197*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"448b95ff-857f-40cd-b6df-0f3ba2931887"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J100", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]1", " ", "\[Zeta]0", 
        " ", "\[Zeta]0"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"a3f93201-fec1-413b-ac19-6e8807bace7a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9186997502505636`*^9, 3.918795377798588*^9, 
  3.918795620320062*^9, 3.918798433505583*^9, 3.918798711637593*^9, 
  3.918798942103967*^9, 3.918800014258666*^9, 3.918801097377486*^9, 
  3.918801384836586*^9, 3.918801654676691*^9, 3.918802838510031*^9, 
  3.9188029046125927`*^9, 3.918814233116453*^9, 3.918815155250496*^9, 
  3.919226035839853*^9, 3.919428906035368*^9, 3.919429000150815*^9, 
  3.919659120903442*^9, 3.919665088720706*^9, 3.921124746144799*^9, 
  3.9211247858024645`*^9, 3.9211249599268436`*^9, 3.921125349879136*^9, 
  3.921125635205823*^9, 3.9211264059802904`*^9, 3.9211266822131596`*^9, 
  3.9211274979489293`*^9, 3.921131978690588*^9, 3.921213814975155*^9, 
  3.922441118651696*^9, 3.922524948471963*^9, 3.922525920031856*^9, 
<<<<<<< HEAD
  3.922527198171128*^9, 3.922707374904331*^9, 3.922714222524439*^9, 
  3.923021881764184*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"a0fe400d-19c3-4183-bf7c-95359596e249"]
=======
  3.9225271981711273`*^9, 3.922707374904331*^9, 3.922714222524439*^9, 
  3.92302265323108*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"dcbda66e-fcb1-4be1-8190-b31c2d58320c"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J113", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]1", " ", "\[Zeta]1", 
        " ", "\[Zeta]3"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"311aabe5-1cc8-4c25-a01d-2b8add5f70d0"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     SuperscriptBox["\[Nu]0", "2"], " ", "\[Nu]3"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Nu]3", "3"]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Nu]0", "3"], "-", 
       RowBox[{"\[Nu]0", " ", 
        SuperscriptBox["\[Nu]3", "2"]}]}], ")"}], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox["\[Nu]3", "\[Nu]0"], "]"}]}]}], 
   RowBox[{"6", " ", 
    SuperscriptBox["\[Nu]3", "4"]}]]}]], "Output",
 CellChangeTimes->{3.918699766755855*^9, 3.918795379761673*^9, 
  3.918795622834386*^9, 3.918798439369015*^9, 3.9187987145329804`*^9, 
  3.9187989452298584`*^9, 3.918800016403164*^9, 3.918801100821522*^9, 
  3.9188013871009226`*^9, 3.918801657198874*^9, 3.918802840657347*^9, 
  3.918802907274602*^9, 3.9188142356377277`*^9, 3.918815157903328*^9, 
  3.9192260384550533`*^9, 3.919428911118701*^9, 3.919429002104682*^9, 
  3.9196591256928425`*^9, 3.919665091154365*^9, 3.921124749082449*^9, 
  3.921124789178729*^9, 3.921124963820004*^9, 3.9211253544239836`*^9, 
  3.92112563917448*^9, 3.921126410716715*^9, 3.921126684756195*^9, 
  3.921127500448527*^9, 3.92113198160895*^9, 3.921213821017602*^9, 
  3.922441121178137*^9, 3.922524950692043*^9, 3.922525923070657*^9, 
  3.9225272003737655`*^9, 3.922707377081815*^9, 3.92271422512825*^9, 
<<<<<<< HEAD
  3.923021883864039*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"d7b9d7e5-d18e-4b26-97fa-f496b54d406a"]
=======
  3.923022655128093*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"a798a6a1-5a2d-45ca-8e06-9575cf3feeac"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J133", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]1", " ", "\[Zeta]3", 
        " ", "\[Zeta]3"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"b0bb7d0e-f846-4dc8-b422-084b0cdc19c8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.918699777119144*^9, 3.918795379833037*^9, 
  3.918795622883019*^9, 3.9187984395348635`*^9, 3.9187987145819826`*^9, 
  3.918798945282258*^9, 3.9188000164551*^9, 3.9188011008666725`*^9, 
  3.918801387143807*^9, 3.918801657250264*^9, 3.918802840708664*^9, 
  3.9188029073219943`*^9, 3.918814235689286*^9, 3.918815157962764*^9, 
  3.9192260385116267`*^9, 3.919428911213632*^9, 3.919429002161593*^9, 
  3.919659125935337*^9, 3.919665091202755*^9, 3.921124749126879*^9, 
  3.921124789233719*^9, 3.9211249638628516`*^9, 3.921125354487302*^9, 
  3.921125639286605*^9, 3.921126410827253*^9, 3.921126684801958*^9, 
  3.921127500527026*^9, 3.9211319816707854`*^9, 3.9212138211429396`*^9, 
<<<<<<< HEAD
  3.922441121232416*^9, 3.922524950750797*^9, 3.922525923139647*^9, 
  3.922527200420633*^9, 3.9227073771416235`*^9, 3.9227142252429533`*^9, 
  3.923021883909232*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"e0b6c1c0-c1ac-42ff-a0c1-a1584e4245e4"]
=======
  3.922441121232416*^9, 3.9225249507507963`*^9, 3.922525923139647*^9, 
  3.9225272004206324`*^9, 3.9227073771416235`*^9, 3.9227142252429523`*^9, 
  3.9230226551851892`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"be5dc812-5164-4bd6-9286-4f49c6a0a4c2"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J123", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]1", " ", "\[Zeta]2", 
        " ", "\[Zeta]3"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"7cd948d8-5ed9-4431-8cf3-992865d2c77d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.918699810003951*^9, 3.91879537986296*^9, 
  3.918795622908961*^9, 3.918798439637107*^9, 3.918798714626294*^9, 
  3.9187989453171844`*^9, 3.918800016487238*^9, 3.918801100904797*^9, 
  3.91880138716998*^9, 3.918801657283781*^9, 3.918802840738179*^9, 
  3.918802907351019*^9, 3.918814235718501*^9, 3.918815157997371*^9, 
  3.9192260385626755`*^9, 3.919428911292515*^9, 3.919429002202248*^9, 
  3.919659126024583*^9, 3.919665091230683*^9, 3.9211247491917887`*^9, 
  3.921124789288368*^9, 3.921124963887099*^9, 3.9211253545226293`*^9, 
  3.921125639379471*^9, 3.9211264108919845`*^9, 3.921126684817571*^9, 
<<<<<<< HEAD
  3.921127500558275*^9, 3.921131981710198*^9, 3.921213821190533*^9, 
  3.92244112129316*^9, 3.922524950786247*^9, 3.922525923226102*^9, 
  3.92252720043622*^9, 3.922707377167833*^9, 3.922714225361642*^9, 
  3.923021883935893*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"3838035d-6918-40e7-a025-827cf3cae8fe"]
=======
  3.9211275005582747`*^9, 3.921131981710198*^9, 3.921213821190533*^9, 
  3.92244112129316*^9, 3.9225249507862463`*^9, 3.9225259232261024`*^9, 
  3.92252720043622*^9, 3.9227073771678324`*^9, 3.922714225361642*^9, 
  3.923022655221367*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"98d49338-fcb4-42a1-b4a3-28c42f6f51b8"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J120", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]1", " ", "\[Zeta]2", 
        " ", "\[Zeta]0"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"a8d04944-c753-4de0-8728-c5eda03fe778"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9186999203327737`*^9, 3.9187953798948565`*^9, 
  3.918795622947441*^9, 3.918798439724062*^9, 3.918798714682414*^9, 
  3.9187989453568544`*^9, 3.91880001651975*^9, 3.918801100943121*^9, 
  3.918801387198045*^9, 3.918801657318108*^9, 3.9188028407671857`*^9, 
  3.918802907384046*^9, 3.9188142357506704`*^9, 3.918815158035895*^9, 
  3.919226038608118*^9, 3.9194289113398266`*^9, 3.919429002229378*^9, 
  3.919659126132808*^9, 3.919665091261685*^9, 3.921124749221654*^9, 
  3.9211247893368015`*^9, 3.921124963917042*^9, 3.921125354566275*^9, 
  3.92112563944258*^9, 3.9211264109176006`*^9, 3.921126684848816*^9, 
  3.921127500589515*^9, 3.921131981756075*^9, 3.921213821232932*^9, 
<<<<<<< HEAD
  3.922441121368268*^9, 3.9225249508273993`*^9, 3.922525923288355*^9, 
  3.922527200467493*^9, 3.922707377193809*^9, 3.9227142254733458`*^9, 
  3.923021883957396*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"a91b1a81-952e-4e50-ba09-096ce139d3d2"]
=======
  3.922441121368268*^9, 3.9225249508273983`*^9, 3.922525923288355*^9, 
  3.922527200467493*^9, 3.9227073771938095`*^9, 3.9227142254733458`*^9, 
  3.923022655262578*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"abe22b6b-f20a-4e12-80e6-c9d036ce181b"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J130", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]1", " ", "\[Zeta]3", 
        " ", "\[Zeta]0"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"c40f41f5-580c-47d4-847a-b16808244490"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.918699938618684*^9, 3.91879537993176*^9, 
  3.918795622982353*^9, 3.918798439809075*^9, 3.9187987147483225`*^9, 
  3.918798945412207*^9, 3.9188000165504065`*^9, 3.9188011009739776`*^9, 
  3.918801387222887*^9, 3.918801657351249*^9, 3.9188028407983027`*^9, 
  3.91880290741315*^9, 3.918814235783961*^9, 3.9188151580753484`*^9, 
  3.919226038654768*^9, 3.9194289113870993`*^9, 3.9194290022586317`*^9, 
  3.919659126197272*^9, 3.919665091293092*^9, 3.921124749253359*^9, 
  3.921124789376135*^9, 3.9211249639467516`*^9, 3.921125354601451*^9, 
  3.92112563950414*^9, 3.921126410950998*^9, 3.9211266848805017`*^9, 
  3.921127500636773*^9, 3.921131981795971*^9, 3.9212138212811003`*^9, 
<<<<<<< HEAD
  3.922441121429827*^9, 3.922524950902577*^9, 3.9225259233436522`*^9, 
  3.922527200498738*^9, 3.92270737722381*^9, 3.922714225593023*^9, 
  3.923021883982964*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"a58a9288-a7e4-42fa-b8cb-ec8709f08d4b"]
=======
  3.9224411214298277`*^9, 3.922524950902577*^9, 3.9225259233436527`*^9, 
  3.922527200498738*^9, 3.92270737722381*^9, 3.922714225593023*^9, 
  3.9230226553011894`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"65e1fd75-2d49-4ca7-a589-ab6e75983ec2"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J222", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]2", " ", "\[Zeta]2", 
        " ", "\[Zeta]2"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"b6144de3-9aa3-427f-a5ff-8e56963ba024"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.918699949591167*^9, 3.9187953799656568`*^9, 
  3.918795623014266*^9, 3.918798439894365*^9, 3.918798714817055*^9, 
  3.9187989454848633`*^9, 3.9188000165873804`*^9, 3.918801101008087*^9, 
  3.918801387250458*^9, 3.91880165738213*^9, 3.9188028408387327`*^9, 
  3.918802907441237*^9, 3.918814235813875*^9, 3.918815158109351*^9, 
  3.919226038695811*^9, 3.919428911460092*^9, 3.919429002290335*^9, 
  3.919659126285432*^9, 3.919665091339053*^9, 3.921124749300226*^9, 
  3.92112478940898*^9, 3.921124963993188*^9, 3.9211253546468277`*^9, 
  3.921125639586709*^9, 3.921126410996688*^9, 3.921126684927354*^9, 
  3.921127500683656*^9, 3.921131981847351*^9, 3.921213821348549*^9, 
  3.922441121601296*^9, 3.922524950943697*^9, 3.922525923397915*^9, 
<<<<<<< HEAD
  3.9225272005456038`*^9, 3.922707377258715*^9, 3.9227142257068*^9, 
  3.9230218840166492`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"f794ac3e-a3c3-49d2-862f-cf984544b1e9"]
=======
  3.9225272005456033`*^9, 3.922707377258715*^9, 3.9227142257068*^9, 
  3.9230226553431063`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"5dfac9c9-b701-401f-8c4f-b01c8d7c647c"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J220", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]2", " ", "\[Zeta]2", 
        " ", "\[Zeta]0"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"2ad3e413-ca8a-4711-9043-6ae18fddee46"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", "\[Nu]0", " ", 
    RowBox[{"(", 
     RowBox[{"\[Nu]3", "-", 
      RowBox[{"\[Nu]0", " ", 
       RowBox[{"ArcTanh", "[", 
        FractionBox["\[Nu]3", "\[Nu]0"], "]"}]}]}], ")"}]}], "-", 
   RowBox[{
    SuperscriptBox["\[Nu]3", "2"], " ", 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"\[Nu]0", "-", "\[Nu]3"}], 
      RowBox[{"\[Nu]0", "+", "\[Nu]3"}]], "]"}]}]}], 
  RowBox[{"4", " ", 
   SuperscriptBox["\[Nu]3", "3"]}]]], "Output",
 CellChangeTimes->{3.918699963377292*^9, 3.9187953817370634`*^9, 
  3.918795624704745*^9, 3.918798444159129*^9, 3.918798716639408*^9, 
  3.918798947692698*^9, 3.918800018184029*^9, 3.9188011026146593`*^9, 
  3.9188013889098177`*^9, 3.918801658946595*^9, 3.918802842876767*^9, 
  3.91880290921125*^9, 3.918814237240655*^9, 3.9188151600777564`*^9, 
  3.919226040484296*^9, 3.919428913342621*^9, 3.919429004365838*^9, 
  3.919659129443614*^9, 3.919665093115179*^9, 3.921124751035322*^9, 
  3.921124792047565*^9, 3.921124965892197*^9, 3.921125357486659*^9, 
  3.921125641810179*^9, 3.9211264151693153`*^9, 3.9211266867787647`*^9, 
<<<<<<< HEAD
  3.9211275025660963`*^9, 3.921131983919928*^9, 3.9212138252795935`*^9, 
  3.9225249523420877`*^9, 3.9225259256440535`*^9, 3.922527202123359*^9, 
  3.9227073786102495`*^9, 3.9227142276964517`*^9, 3.923021885316784*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"0148330a-c248-4b07-b899-5afc4f243876"]
=======
  3.9211275025660954`*^9, 3.921131983919928*^9, 3.9212138252795935`*^9, 
  3.9225249523420873`*^9, 3.9225259256440535`*^9, 3.922527202123359*^9, 
  3.9227073786102495`*^9, 3.9227142276964507`*^9, 3.9230226564463*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"65b4dd30-aa9c-4efb-b454-6f35cbdbb17d"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J223", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]2", " ", "\[Zeta]2", 
        " ", "\[Zeta]3"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"4d0f8f22-82ba-4d51-92c9-e9137c8817d5"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     SuperscriptBox["\[Nu]0", "2"], " ", "\[Nu]3"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Nu]3", "3"]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Nu]0", "3"], "-", 
       RowBox[{"\[Nu]0", " ", 
        SuperscriptBox["\[Nu]3", "2"]}]}], ")"}], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox["\[Nu]3", "\[Nu]0"], "]"}]}]}], 
   RowBox[{"6", " ", 
    SuperscriptBox["\[Nu]3", "4"]}]]}]], "Output",
 CellChangeTimes->{3.918699977993804*^9, 3.918795383674209*^9, 
  3.918795626592683*^9, 3.918798448089533*^9, 3.918798718862016*^9, 
  3.9187989495942125`*^9, 3.918800020024435*^9, 3.918801104864135*^9, 
  3.9188013914952517`*^9, 3.918801660938939*^9, 3.918802845416239*^9, 
  3.918802911166429*^9, 3.918814238996852*^9, 3.918815161996038*^9, 
  3.9192260424202156`*^9, 3.919428915600217*^9, 3.91942900646108*^9, 
  3.919659132727682*^9, 3.919665094918616*^9, 3.9211247531374927`*^9, 
  3.921124794549674*^9, 3.921124969040757*^9, 3.921125361209429*^9, 
  3.921125644720285*^9, 3.921126419011943*^9, 3.921126688613262*^9, 
  3.921127504558295*^9, 3.9211319862536483`*^9, 3.921213828054575*^9, 
  3.922441128459223*^9, 3.9225249539472685`*^9, 3.9225259276867943`*^9, 
  3.9225272038417015`*^9, 3.922707380198541*^9, 3.922714230613346*^9, 
<<<<<<< HEAD
  3.923021886761868*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"0bb10551-9401-48cb-8d58-4c11b7e19762"]
=======
  3.92302265770243*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"5dcc0f10-d4ee-45f6-8fb7-5000d65e5d54"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J230", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]2", " ", "\[Zeta]3", 
        " ", "\[Zeta]0"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"6222d287-e447-4890-b1f2-410a6e5182ca"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.918699993036717*^9, 3.918795383726042*^9, 
  3.918795626672479*^9, 3.91879844818029*^9, 3.9187987189262085`*^9, 
  3.918798949664275*^9, 3.918800020071101*^9, 3.918801104918668*^9, 
  3.918801391549732*^9, 3.9188016609997807`*^9, 3.9188028454675426`*^9, 
  3.918802911211148*^9, 3.918814239043338*^9, 3.918815162061701*^9, 
  3.9192260424801826`*^9, 3.919428915666199*^9, 3.919429006526233*^9, 
  3.919659132895139*^9, 3.919665094967491*^9, 3.921124753180641*^9, 
  3.9211247946447697`*^9, 3.921124969087389*^9, 3.921125361256707*^9, 
  3.921125644783474*^9, 3.921126419090813*^9, 3.921126688723074*^9, 
  3.921127504636775*^9, 3.921131986307507*^9, 3.921213828123327*^9, 
  3.9224411285075274`*^9, 3.9225249540052447`*^9, 3.9225259277768908`*^9, 
  3.922527203888567*^9, 3.922707380243389*^9, 3.922714230669594*^9, 
<<<<<<< HEAD
  3.923021886803018*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"067c0a60-e5d5-4481-8c0b-b38c09ae6e8a"]
=======
  3.9230226577596245`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"75424c47-9ecc-4c37-b496-7183b3afb843"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J333", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]3", " ", "\[Zeta]3", 
        " ", "\[Zeta]3"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[32]:=",ExpressionUUID->"e5fa4c75-93e7-4d3c-9341-7cd2ffb10960"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"3", " ", 
     SuperscriptBox["\[Nu]0", "2"], " ", "\[Nu]3"}], "+", 
    SuperscriptBox["\[Nu]3", "3"], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Nu]0", "3"], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox["\[Nu]3", "\[Nu]0"], "]"}]}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["\[Nu]3", "4"]}]]}]], "Output",
 CellChangeTimes->{3.918700004684116*^9, 3.918795384292109*^9, 
  3.91879562739119*^9, 3.9187984496919875`*^9, 3.918798719642525*^9, 
  3.918798950464609*^9, 3.9188000206066637`*^9, 3.9188011056860514`*^9, 
  3.918801392082887*^9, 3.918801661516155*^9, 3.918802846096051*^9, 
  3.918802911790682*^9, 3.918814239750969*^9, 3.918815162654204*^9, 
  3.919226043381055*^9, 3.919428916477407*^9, 3.91942900725872*^9, 
  3.9196591341538663`*^9, 3.919665095664947*^9, 3.921124754063298*^9, 
  3.921124795390037*^9, 3.9211249698639297`*^9, 3.92112536275264*^9, 
  3.921125645953336*^9, 3.92112642036327*^9, 3.921126689491714*^9, 
  3.921127505421154*^9, 3.921131987156892*^9, 3.9212138292344313`*^9, 
<<<<<<< HEAD
  3.922441129871176*^9, 3.922524954740568*^9, 3.9225259285269136`*^9, 
  3.92252720451342*^9, 3.922707380837899*^9, 3.922714231355687*^9, 
  3.92302188736204*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"53ec09ea-f2c6-441e-b75a-502d6b0b6700"]
=======
  3.922441129871176*^9, 3.9225249547405677`*^9, 3.9225259285269136`*^9, 
  3.92252720451342*^9, 3.922707380837899*^9, 3.922714231355687*^9, 
  3.9230226582606163`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"30cca62d-ef14-4df5-820e-3be802b99ec8"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J330", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]3", " ", "\[Zeta]3", 
        " ", "\[Zeta]0"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[33]:=",ExpressionUUID->"9d88c1f2-fbe5-41af-97dc-31265e616810"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Nu]0", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "\[Nu]3"}], "+", 
     RowBox[{"\[Nu]0", " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox["\[Nu]3", "\[Nu]0"], "]"}]}]}], ")"}]}], 
  SuperscriptBox["\[Nu]3", "3"]]], "Output",
 CellChangeTimes->{3.9187000183392754`*^9, 3.918795384989842*^9, 
  3.918795628109495*^9, 3.918798451432533*^9, 3.9187987206046386`*^9, 
  3.918798951663072*^9, 3.918800021346038*^9, 3.918801106400304*^9, 
  3.9188013928849688`*^9, 3.918801662372518*^9, 3.91880284683684*^9, 
  3.918802912578619*^9, 3.918814240383244*^9, 3.918815163593623*^9, 
  3.9192260442562027`*^9, 3.91942891768208*^9, 3.919429007965067*^9, 
  3.919659135482091*^9, 3.919665096370861*^9, 3.921124754860115*^9, 
  3.921124796198786*^9, 3.9211249710672846`*^9, 3.921125364218719*^9, 
  3.921125646891521*^9, 3.921126421553693*^9, 3.921126690338839*^9, 
  3.921127506268787*^9, 3.921131987934903*^9, 3.921213830178771*^9, 
<<<<<<< HEAD
  3.9224411308611293`*^9, 3.922524955586527*^9, 3.9225259292858596`*^9, 
  3.922527205122651*^9, 3.9227073814262*^9, 3.922714232262964*^9, 
  3.9230218878874407`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"900f0c54-9844-494a-ab97-2a5a9cae1e51"]
=======
  3.9224411308611298`*^9, 3.9225249555865264`*^9, 3.9225259292858605`*^9, 
  3.922527205122651*^9, 3.9227073814262*^9, 3.9227142322629633`*^9, 
  3.923022658774372*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"fb1ad215-179c-45de-aee4-35ed39dbdf9a"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J332", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]3", " ", "\[Zeta]3", 
        " ", "\[Zeta]2"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[34]:=",ExpressionUUID->"4b0744eb-9992-42d5-a9cf-a64eed67d253"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9187000312345147`*^9, 3.918795385041704*^9, 
  3.918795628154815*^9, 3.918798451540167*^9, 3.9187987206557665`*^9, 
  3.9187989517178354`*^9, 3.918800021407941*^9, 3.9188011064618587`*^9, 
  3.918801392944075*^9, 3.918801662432358*^9, 3.918802846881627*^9, 
  3.918802912625475*^9, 3.918814240476558*^9, 3.918815163646923*^9, 
  3.919226044318139*^9, 3.919428917795189*^9, 3.919429008015201*^9, 
  3.919659135608247*^9, 3.9196650964173503`*^9, 3.9211247549075127`*^9, 
  3.921124796251946*^9, 3.921124971111638*^9, 3.921125364267399*^9, 
  3.921125646916756*^9, 3.921126421616114*^9, 3.921126690386102*^9, 
  3.921127506347304*^9, 3.921131987995741*^9, 3.921213830229745*^9, 
<<<<<<< HEAD
  3.922441131250726*^9, 3.922524955652546*^9, 3.922525929387181*^9, 
  3.922527205169518*^9, 3.9227073814690847`*^9, 3.922714232319676*^9, 
  3.9230218879352207`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"62fdcc23-869e-4c63-b63f-fc636dc05b14"]
=======
  3.9224411312507267`*^9, 3.922524955652546*^9, 3.922525929387181*^9, 
  3.922527205169518*^9, 3.9227073814690847`*^9, 3.922714232319676*^9, 
  3.9230226588265157`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"3b417851-bf9d-4f49-8c5d-43f227dee889"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Matrices", " ", 
       RowBox[{"setup", ".", " ", "They"}], " ", "should", " ", "be", " ", 
       "defined", " ", "as", " ", 
       RowBox[{"follows", ":", "\[IndentingNewLine]", "J1jk"}]}], "=", " ", 
      GridBox[{
        {"J100", "J101", "J102", "J103"},
        {"J110", "J111", "J112", "J113"},
        {"J120", "J121", "J122", "J123"},
        {"J130", "J131", "J132", "J133"}
       },
       GridBoxDividers->{
        "Columns" -> {False, {True}, False}, 
         "Rows" -> {False, {True}, False}}]}], ";", "\[IndentingNewLine]", 
     "However"}], ",", " ", 
    RowBox[{"J100", "=", "J1"}], ",", " ", 
    RowBox[{"J11", "=", " ", "J101"}], ",", " ", 
    RowBox[{"J12", "=", " ", "J102"}], ",", " ", 
    RowBox[{"J103", "=", " ", "J13"}], ",", " ", 
    RowBox[{"J121", "=", "J112"}], ",", " ", 
    RowBox[{"J131", "=", "J113"}], ",", " ", 
    RowBox[{
     RowBox[{"J132", "=", 
      RowBox[{
       RowBox[{"J123", " ", "and", " ", "thus", " ", "we", " ", 
        RowBox[{"write", ":", "\[IndentingNewLine]", "J1jk"}]}], "=", " ", 
       GridBox[{
         {"J100", "J11", "J12", "J13"},
         {"J110", "J111", "J112", "J113"},
         {"J120", "J112", "J122", "J123"},
         {"J130", "J113", "J123", "J133"}
        },
        GridBoxDividers->{
         "Columns" -> {False, {True}, False}, 
          "Rows" -> {False, {True}, False}}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "J2jk", " ", "and", " ", "J3jk", " ", "are", " ", "defined", " ", "in", 
      " ", "an", " ", "analogous", " ", 
      RowBox[{"fashion", "."}]}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.918700113666695*^9, 3.918700158719012*^9}, {
  3.922441144036776*^9, 3.922441146455752*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"f9ce5bb9-3b2b-4ae5-88a5-5e283abb8b3f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"J2", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]2"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"J3", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "\[Pi]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Nu]0", " ", "-", " ", 
          RowBox[{"\[Nu]3", " ", "u"}]}]], " ", "\[Zeta]3"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", " ", "0", ",", " ", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
     RowBox[{"Assumptions", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]0", ">", "\[Nu]3"}], ",", " ", 
        RowBox[{"\[Nu]3", " ", ">", "0"}]}], "}"}]}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.918700165969518*^9, 3.91870017636931*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"f61e9520-1e94-493b-ad3a-9250f7e9e1cd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.918700116136655*^9, 3.918700179403779*^9}, 
   3.918795385152333*^9, 3.918795578618061*^9, 3.9187956282176495`*^9, 
   3.91879845182134*^9, 3.918798720698489*^9, 3.9187989517654505`*^9, 
   3.918800021534909*^9, 3.918801106566353*^9, 3.9188013929867325`*^9, 
   3.9188016624902024`*^9, 3.9188028469251766`*^9, 3.918802912678692*^9, 
   3.918814240659109*^9, 3.9188151637068276`*^9, 3.9192260445145135`*^9, 
   3.91942891784941*^9, 3.919429008059067*^9, 3.919659136060776*^9, 
   3.9196650965161123`*^9, 3.921124755032668*^9, 3.92112479631216*^9, 
   3.921124971157456*^9, 3.921125364360197*^9, 3.921125646951766*^9, 
   3.921126421726246*^9, 3.9211266904485874`*^9, 3.921127506409795*^9, 
   3.921131988120425*^9, 3.9212138304205217`*^9, 3.92244114918498*^9, 
   3.922524955749974*^9, 3.922525929455658*^9, 3.922527205216347*^9, 
<<<<<<< HEAD
   3.922707381510361*^9, 3.922714232377534*^9, 3.9230218879657087`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"4c9aaa39-b826-44b0-b975-f129dfddce7f"],
=======
   3.9227073815103607`*^9, 3.922714232377534*^9, 3.9230226588817997`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"92e5ccc7-9523-4aa6-9ed5-387432d870df"],
>>>>>>> c1be38c (No change, the same Mathematica file)

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[Nu]3", "-", 
    RowBox[{"\[Nu]0", " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox["\[Nu]3", "\[Nu]0"], "]"}]}]}], 
   SuperscriptBox["\[Nu]3", "2"]]}]], "Output",
 CellChangeTimes->{{3.918700116136655*^9, 3.918700179403779*^9}, 
   3.918795385152333*^9, 3.918795578618061*^9, 3.9187956282176495`*^9, 
   3.91879845182134*^9, 3.918798720698489*^9, 3.9187989517654505`*^9, 
   3.918800021534909*^9, 3.918801106566353*^9, 3.9188013929867325`*^9, 
   3.9188016624902024`*^9, 3.9188028469251766`*^9, 3.918802912678692*^9, 
   3.918814240659109*^9, 3.9188151637068276`*^9, 3.9192260445145135`*^9, 
   3.91942891784941*^9, 3.919429008059067*^9, 3.919659136060776*^9, 
   3.9196650965161123`*^9, 3.921124755032668*^9, 3.92112479631216*^9, 
   3.921124971157456*^9, 3.921125364360197*^9, 3.921125646951766*^9, 
   3.921126421726246*^9, 3.9211266904485874`*^9, 3.921127506409795*^9, 
   3.921131988120425*^9, 3.9212138304205217`*^9, 3.92244114918498*^9, 
   3.922524955749974*^9, 3.922525929455658*^9, 3.922527205216347*^9, 
<<<<<<< HEAD
   3.922707381510361*^9, 3.922714232377534*^9, 3.923021889068853*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"fc447ad1-645e-4906-becf-07bc9a73cf28"]
=======
   3.9227073815103607`*^9, 3.922714232377534*^9, 3.92302265977859*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"dc48f55b-457e-4720-b047-fbc3f271db3d"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.918700128366828*^9, 3.918700136867628*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"63556131-b5b9-4a23-a287-651f61ffd457"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"J1jk", "=", " ", 
     RowBox[{GridBox[{
        {"J100", "J101", "J102", "J103"},
        {"J110", "J111", "J112", "J113"},
        {"J120", "J121", "J122", "J123"},
        {"J130", "J131", "J132", "J133"}
       },
       GridBoxDividers->{
        "Columns" -> {False, {True}, False}, 
         "Rows" -> {False, {True}, False}}], "=", GridBox[{
        {"J100", "J11", "J12", "J13"},
        {"J110", "J111", "J112", "J113"},
        {"J120", "J112", "J122", "J123"},
        {"J130", "J113", "J123", "J133"}
       },
       GridBoxDividers->{
        "Columns" -> {False, {True}, False}, 
         "Rows" -> {False, {True}, False}}]}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"J2jk", "=", " ", 
     RowBox[{GridBox[{
        {"J200", "J201", "J202", "J203"},
        {"J210", "J211", "J212", "J213"},
        {"J220", "J221", "J222", "J223"},
        {"J230", "J231", "J232", "J233"}
       },
       GridBoxDividers->{
        "Columns" -> {False, {True}, False}, 
         "Rows" -> {False, {True}, False}}], " ", "=", " ", GridBox[{
        {"J2", "J21", "J22", "J23"},
        {"J21", "J211", "J212", "J213"},
        {"J22", "J221", "J222", "J223"},
        {"J23", "J231", "J232", "J233"}
       },
       GridBoxDividers->{
        "Columns" -> {False, {True}, False}, 
         "Rows" -> {False, {True}, False}}]}]}], " ", ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"J3jk", "=", " ", 
     RowBox[{GridBox[{
        {"J300", "J301", "J302", "J303"},
        {"J310", "J311", "J312", "J313"},
        {"J320", "J321", "J322", "J323"},
        {"J330", "J331", "J332", "J333"}
       },
       GridBoxDividers->{
        "Columns" -> {False, {True}, False}, 
         "Rows" -> {False, {True}, False}}], " ", "=", " ", GridBox[{
        {"J3", "J31", "J32", "J33"},
        {"J31", "J311", "J312", "J313"},
        {"J32", "J321", "J322", "J323"},
        {"J33", "J331", "J332", "J333"}
       },
       GridBoxDividers->{
        "Columns" -> {False, {True}, False}, 
         "Rows" -> {False, {True}, False}}]}]}], " ", ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"J1jk", "=", " ", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["f", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Epsilon]", "*", "h"}], ")"}], "2"]}], ")"}], "2"]], 
      GridBox[{
        {"J100", "J11", "J12", "J13"},
        {"J110", "J111", "J112", "J113"},
        {"J120", "J112", "J122", "J123"},
        {"J130", "J113", "J123", "J133"}
       },
       GridBoxDividers->{
        "Columns" -> {False, {True}, False}, 
         "Rows" -> {False, {True}, False}}]}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"J2jk", "=", " ", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["f", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Epsilon]", "*", "h"}], ")"}], "2"]}], ")"}], "2"]], 
      GridBox[{
        {"J2", "J12", "J22", "J23"},
        {"J12", "J112", "J122", "J123"},
        {"J220", "J122", "J222", "J223"},
        {"J230", "J123", "J223", "J332"}
       },
       GridBoxDividers->{
        "Columns" -> {False, {True}, False}, 
         "Rows" -> {False, {True}, False}}]}]}], ";", 
    RowBox[{"J3jk", "=", " ", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["f", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Epsilon]", "*", "h"}], ")"}], "2"]}], ")"}], "2"]], 
      GridBox[{
        {"J3", "J13", "J23", "J33"},
        {"J13", "J113", "J123", "J133"},
        {"J23", "J123", "J223", "J332"},
        {"J33", "J133", "J332", "J333"}
       },
       GridBoxDividers->{
        "Columns" -> {False, {True}, False}, 
         "Rows" -> {False, {True}, False}}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"J0jk", "=", " ", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["f", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Epsilon]", "*", "h"}], ")"}], "2"]}], ")"}], "2"]], 
      GridBox[{
        {"J00", "J01", "J02", "J03"},
        {"J01", "J11", "J12", "J13"},
        {"J02", "J12", "J22", "J23"},
        {"J03", "J13", "J23", "J33"}
       },
       GridBoxDividers->{
        "Columns" -> {False, {True}, False}, 
         "Rows" -> {False, {True}, False}}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.91870023241888*^9, 3.918700233679738*^9}, 
   3.918700289629744*^9, {3.918801259176014*^9, 3.91880127971553*^9}, {
   3.918801344595791*^9, 3.9188013496509542`*^9}, {3.918802875960748*^9, 
   3.918802890459427*^9}, {3.9188029349856195`*^9, 3.918802938735738*^9}, {
   3.91965734902594*^9, 3.919657403256599*^9}, {3.919657440289098*^9, 
   3.9196574451179857`*^9}, {3.91965751060921*^9, 3.91965754921181*^9}, {
   3.921124293526768*^9, 3.921124353667023*^9}, {3.921124544731588*^9, 
   3.921124571630897*^9}, {3.921124881359936*^9, 3.921124890693775*^9}, {
   3.921126239110448*^9, 3.9211262818173*^9}, {3.921126636815733*^9, 
   3.921126642594389*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"f398d2fd-60f1-4f7a-887d-301fa01fe665"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Nu]3", "-", 
        RowBox[{"\[Nu]0", " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox["\[Nu]3", "\[Nu]0"], "]"}]}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["f", "2"], "-", 
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "2"], " ", 
        SuperscriptBox["\[Nu]3", "2"]}]]}], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"\[Nu]0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Nu]3"}], "+", 
         RowBox[{"\[Nu]0", " ", 
          RowBox[{"ArcTanh", "[", 
           FractionBox["\[Nu]3", "\[Nu]0"], "]"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["f", "2"], "-", 
          RowBox[{
           SuperscriptBox["h", "2"], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox["\[Nu]3", "3"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["\[Nu]0", "2"], " ", "\[Nu]3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Nu]3", "3"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Nu]0", "3"], "-", 
           RowBox[{"\[Nu]0", " ", 
            SuperscriptBox["\[Nu]3", "2"]}]}], ")"}], " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox["\[Nu]3", "\[Nu]0"], "]"}]}]}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["f", "2"], "-", 
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "2"], " ", 
        SuperscriptBox["\[Nu]3", "4"]}]]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["\[Nu]0", "2"], " ", "\[Nu]3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Nu]3", "3"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Nu]0", "3"], "-", 
           RowBox[{"\[Nu]0", " ", 
            SuperscriptBox["\[Nu]3", "2"]}]}], ")"}], " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox["\[Nu]3", "\[Nu]0"], "]"}]}]}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["f", "2"], "-", 
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "2"], " ", 
        SuperscriptBox["\[Nu]3", "4"]}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Nu]0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Nu]3"}], "+", 
         RowBox[{"\[Nu]0", " ", 
          RowBox[{"ArcTanh", "[", 
           FractionBox["\[Nu]3", "\[Nu]0"], "]"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["f", "2"], "-", 
          RowBox[{
           SuperscriptBox["h", "2"], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox["\[Nu]3", "3"]}]], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["\[Nu]0", "2"], " ", "\[Nu]3"}], "+", 
        SuperscriptBox["\[Nu]3", "3"], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Nu]0", "3"], " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox["\[Nu]3", "\[Nu]0"], "]"}]}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["f", "2"], "-", 
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "2"], " ", 
        SuperscriptBox["\[Nu]3", "4"]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.919659138353142*^9, 3.919665097804352*^9, 
  3.921124756944538*^9, 3.921124798186821*^9, 3.9211249725791497`*^9, 
  3.921125367130524*^9, 3.921125649068974*^9, 3.921126424109364*^9, 
  3.9211266918336926`*^9, 3.921127507915277*^9, 3.9211319897710466`*^9, 
  3.921213832195019*^9, 3.922441157578649*^9, 3.922441231547883*^9, 
  3.922524957081947*^9, 3.922525930799985*^9, 3.922527206387947*^9, 
<<<<<<< HEAD
  3.922707382652411*^9, 3.922714233937361*^9, 3.923021889099678*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"16ad3f9d-8598-4338-8f5a-6b14fd0cd4d0"]
=======
  3.9227073826524105`*^9, 3.9227142339373603`*^9, 3.9230226598344584`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"874862c3-ea24-471b-9b82-2651a1a5928e"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Jijk", "=", 
    RowBox[{"{", 
     RowBox[{"J0jk", ",", "J1jk", ",", " ", "J2jk", ",", " ", "J3jk"}], 
     "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.918798797197774*^9, 3.918798812849944*^9}, 
   3.9188010717865906`*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"a2513228-2349-4bbd-8da3-ca1cfe1d95cc"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Now", " ", "we", " ", "Lorentz", " ", "transform", " ", "everything", 
     " ", 
     RowBox[{"back", ".", " ", "Recall"}], " ", "that", " ", "\[Nu]0"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"cosh", "[", "\[Theta]", "]"}], " ", "and", " ", "\[Nu]3"}], 
     "=", 
     RowBox[{
      RowBox[{
       RowBox[{"sinh", "[", "\[Theta]", "]"}], ".", " ", "The"}], " ", 
      "inverse", " ", "Lorentz", " ", "matrix", " ", "is", " ", "denoted", 
      " ", "by", " ", "Ltransform"}]}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ltransf", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Nu]0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "\[Nu]3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "\[Nu]3"}], ",", "0", ",", "0", ",", "\[Nu]0"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JijBack", "=", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{"Ltransf", ",", "Ltransf", ",", "Jij"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SuperscriptBox["JijBack", "\[Lambda]\[Rho]"], "=", " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox[
        RowBox[{"(", "Ltransform", ")"}], "\[Mu]"], "\[Lambda]"], 
      SuperscriptBox[
       SubscriptBox[
        RowBox[{"(", "Ltransform", ")"}], "\[Nu]"], "\[Rho]"], 
      SuperscriptBox["J", "\[Mu]\[Nu]"]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JijkBack", "=", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{"Ltransf", ",", "Ltransf", ",", "Ltransf", ",", "Jijk"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"6", ",", "9"}], "}"}]}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.918700319081997*^9, 3.918700460782209*^9}, {
   3.9187005001458344`*^9, 3.918700502041831*^9}, {3.918795238866486*^9, 
<<<<<<< HEAD
   3.9187952459944577`*^9}, 3.918795665210355*^9, 3.918795709068403*^9},
=======
   3.9187952459944572`*^9}, 3.918795665210355*^9, 3.918795709068403*^9},
>>>>>>> c1be38c (No change, the same Mathematica file)
 CellLabel->"In[43]:=",ExpressionUUID->"07946e9c-c476-491d-b0ce-aedb4085059b"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   SuperscriptBox["JijkBack", "\[Lambda]\[Rho]\[Beta]"], "=", " ", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox[
      RowBox[{"(", "Ltransform", ")"}], "\[Mu]"], "\[Lambda]"], 
    SuperscriptBox[
     SubscriptBox[
      RowBox[{"(", "Ltransform", ")"}], "\[Nu]"], "\[Rho]"], 
    SuperscriptBox[
     SubscriptBox[
      RowBox[{"(", "Ltransform", ")"}], "\[Alpha]"], "\[Beta]"], 
    SuperscriptBox["J", "\[Mu]\[Nu]\[Alpha]"]}]}], "*)"}]], "Input",
 CellLabel->"In[46]:=",ExpressionUUID->"b9cc3ed7-c8d9-4884-bbe8-31775cd33c80"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dimensions", "[", "JijBack", "]"}]], "Input",
 CellChangeTimes->{3.918700110206385*^9, 3.9187005072388344`*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"8217fa65-f464-4887-b228-8828ef4b75a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{3.918700508870234*^9, 3.918795387782047*^9, 
  3.918795630583844*^9, 3.9187984566708465`*^9, 3.918798723505608*^9, 
  3.918798955007029*^9, 3.918800024664079*^9, 3.9188011095888033`*^9, 
  3.918801395743155*^9, 3.918801665478168*^9, 3.9188028496615944`*^9, 
  3.918802915687842*^9, 3.918814243299828*^9, 3.918815167813078*^9, 
  3.9192260470272255`*^9, 3.919428920796262*^9, 3.91942901113815*^9, 
  3.919659140941224*^9, 3.919665098905931*^9, 3.9211247589666605`*^9, 
  3.9211248000287094`*^9, 3.921124974281801*^9, 3.921125369656785*^9, 
  3.921125650850622*^9, 3.9211264266540003`*^9, 3.92112669337017*^9, 
  3.9211275093715696`*^9, 3.921131991592008*^9, 3.921213833760544*^9, 
<<<<<<< HEAD
  3.922524958428577*^9, 3.92252593204176*^9, 3.922527207418955*^9, 
  3.9227073837730412`*^9, 3.922714235416406*^9, 3.9230218904159107`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"3ceae551-c9c0-4f04-bf45-6d3e84499a73"]
=======
  3.9225249584285765`*^9, 3.9225259320417604`*^9, 3.922527207418955*^9, 
  3.9227073837730417`*^9, 3.9227142354164057`*^9, 3.9230226610606527`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"7c103843-18a8-43fc-af0f-4c9304d7188e"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dimensions", "[", "JijkBack", "]"}]], "Input",
 CellChangeTimes->{{3.918700509989735*^9, 3.918700517117633*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"77e776ff-76f5-4a51-be7f-4c2381e88897"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "4", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{3.9187005180119452`*^9, 3.91879538783188*^9, 
  3.918795630609775*^9, 3.9187984567592993`*^9, 3.918798723541072*^9, 
  3.9187989550340834`*^9, 3.918800024711349*^9, 3.918801109668331*^9, 
  3.918801395805623*^9, 3.9188016655070868`*^9, 3.91880284969355*^9, 
  3.918802915740448*^9, 3.918814243381908*^9, 3.9188151678563995`*^9, 
  3.919226047056267*^9, 3.919428920858744*^9, 3.919429011233269*^9, 
  3.919659140978002*^9, 3.919665098934547*^9, 3.9211247589824104`*^9, 
  3.921124800074495*^9, 3.921124974328654*^9, 3.9211253697089596`*^9, 
  3.921125650899585*^9, 3.921126426722127*^9, 3.92112669338814*^9, 
  3.921127509402813*^9, 3.921131991638406*^9, 3.921213833826885*^9, 
  3.922524958477101*^9, 3.922525932088414*^9, 3.922527207450197*^9, 
<<<<<<< HEAD
  3.9227073837959785`*^9, 3.9227142354433336`*^9, 3.9230218904228983`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"c1c1e6ad-68cb-4b24-8028-dffd8c8a1398"]
=======
  3.9227073837959785`*^9, 3.9227142354433336`*^9, 3.923022661096074*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"dcb112f4-a3ab-40c5-b935-97289019d266"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"JijBackLI", "=", 
   RowBox[{"JijBack", "/.", "LI"}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"JijkBackLI", "=", 
    RowBox[{"JijkBack", "/.", "LI"}]}], ";", 
   RowBox[{"JijkBackLI", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "2", ",", "2"}], "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "In", " ", "this", " ", "step", " ", "we", " ", "construct", " ", "the", 
     " ", "coefficients", " ", "of", " ", "the", " ", 
     RowBox[{"PDE", ".", " ", "g"}], " ", "denotes", " ", "the", " ", 
     "Minkowski", " ", "metric", " ", 
     RowBox[{"(", 
      RowBox[{"in", " ", "Cartesian", " ", "coordinates"}], ")"}]}], ",", " ", 
    RowBox[{
    "Proj", " ", "is", " ", "the", " ", "matrix", " ", "corresponding", " ", 
     "to", " ", "\[Pi]", 
     RowBox[{"(", "\[Nu]", ")"}], " ", "and", " ", "u0", " ", "the", " ", 
     "initial", " ", "regularizing", " ", "vector", " ", 
     RowBox[{"(", 
      RowBox[{"with", " ", 
       RowBox[{"norm", "/", "length"}]}], " ", ")"}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.918700529209025*^9, 3.9187006229483595`*^9}, {
   3.918700675298049*^9, 3.918700699419645*^9}, {3.918700858781019*^9, 
   3.9187008812012644`*^9}, {3.918701005199644*^9, 3.918701006338055*^9}, 
   3.918701067045434*^9, {3.9187952492454844`*^9, 3.9187952779373584`*^9}, {
   3.918795315382145*^9, 3.918795344873706*^9}, {3.918795414005435*^9, 
   3.918795415796862*^9}, 3.9187954480583444`*^9, {3.9187956004948587`*^9, 
   3.918795605016549*^9}, {3.9187956498981867`*^9, 3.918795653399531*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"e257b475-2ba7-443e-9651-6b5886e39d39"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Proj", "=", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    }]}], ";", " ", 
  RowBox[{"g", "=", GridBox[{
     {"1", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "0", "0"},
     {"0", "0", 
      RowBox[{"-", "1"}], "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}]}
    }]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u0", "=", 
   RowBox[{"{", 
    RowBox[{"f", ",", "0", ",", "0", ",", 
     RowBox[{"\[Epsilon]", "*", "h"}]}], "}"}]}], ";", " ", 
  RowBox[{"u", "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["f", "2"], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", "*", "h"}], ")"}], "2"]}]]}], " ", 
  RowBox[{"(*", 
   RowBox[{"Careful", ",", " ", 
    RowBox[{
    "u", " ", "denotes", " ", "the", " ", "length", " ", "of", " ", "the", 
     " ", "vector", " ", "u0"}]}], "*)"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9187008440955753`*^9, 3.9187008525751486`*^9}, {
   3.918700919048648*^9, 3.9187009388640633`*^9}, 3.9187954669970665`*^9, {
   3.918795594042758*^9, 3.9187955954626184`*^9}, 3.919428939182323*^9, {
   3.921124647047209*^9, 3.9211246698665695`*^9}, {3.921124897374093*^9, 
   3.921124900642292*^9}, {3.921126289547377*^9, 3.921126298073189*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"61439d22-6471-4412-aef9-0feb3004c449"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"u\[Nu]", "=", "f"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term1", "=", 
   RowBox[{"TensorContract", "[", 
    RowBox[{
     RowBox[{"TensorProduct", "[", 
      RowBox[{"Proj", ",", "g", ",", "JijkBackLI"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7"}], "}"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Term2", "=", 
   RowBox[{"TensorContract", "[", 
    RowBox[{
     RowBox[{"TensorProduct", "[", 
      RowBox[{"Proj", ",", "g", ",", "JijBackLI"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6"}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term3", "=", 
   RowBox[{"TensorContract", "[", 
    RowBox[{
     RowBox[{"TensorProduct", "[", 
      RowBox[{"Proj", ",", "g", ",", "u0", ",", "g", ",", "JijkBackLI"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "10"}], "}"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9187009611472254`*^9, 3.918700971118287*^9}, {
   3.9187010705092077`*^9, 3.9187011095178394`*^9}, 3.921124676066535*^9, {
   3.921124904593243*^9, 3.921124905338232*^9}, 3.9211253299661503`*^9, 
   3.921125411134887*^9, {3.9211255159391117`*^9, 3.921125575886372*^9}, {
   3.9211263007493815`*^9, 3.921126301233897*^9}, {3.9211263349356475`*^9, 
   3.9211263351411066`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"7915359c-0dba-4a5c-b42a-0b0f4919f1a2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dimensions", "[", "Term1", "]"}]], "Input",
 CellChangeTimes->{{3.918701118208709*^9, 3.918701124340305*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"ad945cba-b5ba-412a-baf0-cfa69990d25d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "4", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{3.9187011274253845`*^9, 3.91879539248412*^9, 
  3.9187956348759923`*^9, 3.9187984682901244`*^9, 3.918798727244993*^9, 
  3.9187989591405497`*^9, 3.918800028692087*^9, 3.918801113408948*^9, 
  3.918801400329425*^9, 3.918801669218143*^9, 3.91880285359812*^9, 
  3.918802919500148*^9, 3.9188142472652683`*^9, 3.918815177578607*^9, 
  3.919226051374053*^9, 3.919428925582151*^9, 3.919429015238296*^9, 
  3.919659149265651*^9, 3.9196651023373184`*^9, 3.921124760135342*^9, 
  3.921124800904654*^9, 3.921124982962267*^9, 3.9211253844376335`*^9, 
  3.9211256599768033`*^9, 3.921126442140091*^9, 3.921126703616349*^9, 
  3.921127517828501*^9, 3.9211320004706297`*^9, 3.9212138476371255`*^9, 
<<<<<<< HEAD
  3.922524965301311*^9, 3.922525939427988*^9, 3.922527213214469*^9, 
  3.922707389877961*^9, 3.922714241909019*^9, 3.9230218970288267`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"8b8fcfb1-d88d-41e6-8300-0ce3cf80d3cc"]
=======
  3.9225249653013105`*^9, 3.9225259394279885`*^9, 3.922527213214469*^9, 
  3.9227073898779607`*^9, 3.9227142419090185`*^9, 3.9230226672799673`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"a0d48632-b797-4506-bcfc-d11389199931"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dimensions", "[", "Term2", "]"}]], "Input",
 CellChangeTimes->{{3.918701129392782*^9, 3.918701129552545*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"000bb1d8-211b-4831-be26-2a560b42cfc1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{3.9187011307886267`*^9, 3.9187953924940643`*^9, 
  3.918795634901239*^9, 3.9187984683418903`*^9, 3.918798727275261*^9, 
  3.9187989591475306`*^9, 3.918800028721903*^9, 3.918801113433223*^9, 
  3.918801400378218*^9, 3.91880166927285*^9, 3.9188028536232624`*^9, 
  3.918802919569768*^9, 3.918814247296494*^9, 3.918815177627151*^9, 
  3.9192260514295907`*^9, 3.919428925613703*^9, 3.919429015272002*^9, 
  3.919659149340641*^9, 3.919665102361403*^9, 3.921124760153275*^9, 
  3.921124800933262*^9, 3.9211249829932804`*^9, 3.9211253844865313`*^9, 
  3.921125660026123*^9, 3.921126442171008*^9, 3.9211267036586494`*^9, 
  3.921127517858821*^9, 3.921132000520499*^9, 3.9212138477591066`*^9, 
<<<<<<< HEAD
  3.92252496533445*^9, 3.9225259395031376`*^9, 3.92252721323009*^9, 
  3.922707389900904*^9, 3.9227142419479027`*^9, 3.923021897035331*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"9e4924ba-57cb-4a4c-8d92-cefe92ed8fa5"]
=======
  3.92252496533445*^9, 3.9225259395031385`*^9, 3.92252721323009*^9, 
  3.9227073899009037`*^9, 3.9227142419479017`*^9, 3.9230226673219347`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"f972e09c-dc0c-492c-8d85-85a684a385ca"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dimensions", "[", "Term3", "]"}]], "Input",
 CellChangeTimes->{{3.918701132417203*^9, 3.9187011326009026`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"9aba4b55-826d-4cb7-959c-cd9bb8e44b2a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{3.9187011335626593`*^9, 3.9187953925299673`*^9, 
  3.9187956349281626`*^9, 3.9187984683941174`*^9, 3.918798727306939*^9, 
  3.918798959202197*^9, 3.918800028754874*^9, 3.918801113441204*^9, 
  3.918801400417324*^9, 3.918801669356741*^9, 3.9188028536322737`*^9, 
  3.918802919611581*^9, 3.918814247305903*^9, 3.918815177668709*^9, 
  3.9192260514858627`*^9, 3.919428925647186*^9, 3.919429015292136*^9, 
  3.919659149407323*^9, 3.919665102388345*^9, 3.921124760167036*^9, 
  3.921124800938415*^9, 3.921124983013177*^9, 3.921125384547713*^9, 
  3.921125660055518*^9, 3.92112644219983*^9, 3.921126703696487*^9, 
  3.921127517893625*^9, 3.921132000572885*^9, 3.92121384787566*^9, 
  3.922524965371108*^9, 3.922525939525358*^9, 3.92252721326134*^9, 
<<<<<<< HEAD
  3.9227073899248424`*^9, 3.922714241989791*^9, 3.9230218970417757`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"eb21f22f-5c52-46a8-890d-9995443d2d5e"]
=======
  3.9227073899248424`*^9, 3.9227142419897904`*^9, 3.9230226673309383`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"7c888467-80ed-4fc7-b0b8-9a81c743045d"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Coeffs", "=", 
   RowBox[{
    RowBox[{"3", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["f", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Epsilon]", "*", "h"}], ")"}], "2"]}], ")"}], "Term1"}], 
    "+", 
    RowBox[{"2", 
     RowBox[{"TensorProduct", "[", 
      RowBox[{"Term2", ",", "u0"}], "]"}]}], "-", 
    RowBox[{"6", 
     RowBox[{"TensorProduct", "[", 
      RowBox[{"Term3", ",", "u0"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Dimensions", "[", "Coeffs", "]"}]}], "Input",
 CellChangeTimes->{{3.9188146235093064`*^9, 3.91881463570483*^9}, 
   3.9211246279631414`*^9, {3.92112472258785*^9, 3.921124747295277*^9}, {
   3.921124927656898*^9, 3.921124928897684*^9}, {3.9211263091644278`*^9, 
   3.921126312260098*^9}, {3.921127475715351*^9, 3.921127476848268*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"38ca452b-f8c6-4dce-ae47-acb0e61c2514"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "4", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{3.9187011497248907`*^9, 3.91879539256288*^9, 
  3.918795634954153*^9, 3.91879846869893*^9, 3.9187987273501987`*^9, 
  3.918798959260465*^9, 3.918800028790833*^9, 3.918801113486341*^9, 
  3.9188014004585743`*^9, 3.918801669392917*^9, 3.9188028536780796`*^9, 
  3.91880291965854*^9, 3.918814247357608*^9, 3.918814637400741*^9, 
  3.918815177707631*^9, 3.919226051566827*^9, 3.9194289256937895`*^9, 
  3.919429015341485*^9, 3.9196591495095177`*^9, 3.919665102443736*^9, 
  3.921124760292527*^9, 3.9211248010631886`*^9, 3.921124983229946*^9, 
  3.921125385386227*^9, 3.92112566035587*^9, 3.921126442414538*^9, 
<<<<<<< HEAD
  3.9211267039613442`*^9, 3.921127518144161*^9, 3.921132000936651*^9, 
  3.92121384825466*^9, 3.9225249655530744`*^9, 3.922525939991195*^9, 
  3.9225272134175453`*^9, 3.9227073900984797`*^9, 3.922714242187295*^9, 
  3.923021897212028*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"aa7f834f-5bda-4540-80e0-e04c6cc950ce"]
=======
  3.9211267039613442`*^9, 3.921127518144161*^9, 3.9211320009366508`*^9, 
  3.92121384825466*^9, 3.9225249655530744`*^9, 3.9225259399911957`*^9, 
  3.9225272134175453`*^9, 3.9227073900984797`*^9, 3.922714242187295*^9, 
  3.9230226675365047`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"949c3e3b-e88e-46d3-802e-9b1939f08949"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DuSpatial", "=", GridBox[{
     {"Dtf", "0", "0", 
      RowBox[{"\[Epsilon]", "*", "Dth"}]},
     {"Dxf", "0", "0", 
      RowBox[{"\[Epsilon]", "*", "Dxh"}]},
     {"Dyf", "0", "0", 
      RowBox[{"\[Epsilon]", "*", "Dyh"}]},
     {"Dzf", "0", "0", 
      RowBox[{"\[Epsilon]", "*", "Dzh"}]}
    }]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"where", " ", "Dxf"}], "=", 
     RowBox[{"df", "/", 
      RowBox[{"(", "dx", ")"}]}]}], ",", " ", 
    RowBox[{"Dyf", "=", 
     RowBox[{"df", "/", 
      RowBox[{"(", "dy", ")"}]}]}], ",", " ", 
    RowBox[{"Dzf", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"df", "/", 
        RowBox[{"(", "dz", ")"}]}], " ", "and", " ", "Dxg"}], "=", 
      RowBox[{"dg", "/", 
       RowBox[{"(", "dx", ")"}]}]}]}], ",", " ", 
    RowBox[{"Dyg", "=", 
     RowBox[{"dg", "/", 
      RowBox[{"(", "dy", ")"}]}]}], ",", " ", 
    RowBox[{"Dzg", "=", 
     RowBox[{"dg", "/", 
      RowBox[{"(", "dz", ")"}]}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.918701185039288*^9, 3.918701222403493*^9}, {
  3.9188010503977585`*^9, 3.918801052929262*^9}, {3.9194289728319464`*^9, 
  3.919428976775088*^9}, {3.919664396655546*^9, 3.919664436355315*^9}, {
<<<<<<< HEAD
  3.921124581804985*^9, 3.921124618970019*^9}, {3.921124934322824*^9, 
  3.921124939072755*^9}, {3.921126315278445*^9, 3.92112632852987*^9}, {
  3.923022580934854*^9, 3.9230225969170513`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"3379122e-aa9f-478f-8636-943cd56091d9"],
=======
  3.921124581804985*^9, 3.9211246189700184`*^9}, {3.921124934322824*^9, 
  3.921124939072755*^9}, {3.921126315278445*^9, 3.92112632852987*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"3379122e-aa9f-478f-8636-943cd56091d9"],
>>>>>>> c1be38c (No change, the same Mathematica file)

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"The", " ", "whole", " ", "PDE", " ", 
   RowBox[{"is", ":"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.918701243214341*^9, 3.918701257022498*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"ce6422b7-c2d4-453d-801d-b59c18ea20e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Du", "=", 
   RowBox[{"TensorContract", "[", 
    RowBox[{
     RowBox[{"TensorProduct", "[", 
      RowBox[{"Coeffs", ",", "DuSpatial"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5"}], "}"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.91870512606596*^9, {3.918798547817644*^9, 3.918798585253697*^9}, 
   3.918814198783702*^9},
<<<<<<< HEAD
 CellLabel->"In[89]:=",ExpressionUUID->"b6dcc246-37d2-499e-9c36-450f2f786461"],
=======
 CellLabel->"In[63]:=",ExpressionUUID->"b6dcc246-37d2-499e-9c36-450f2f786461"],
>>>>>>> c1be38c (No change, the same Mathematica file)

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"The", " ", "series", " ", "expansion", " ", "of", " ", 
   RowBox[{"du", "/", "dt"}], " ", "to", " ", "2", "nd", " ", "order", " ", 
   RowBox[{"is", ":"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.918705134544138*^9, 3.91870515077019*^9}, {
  3.918705866246618*^9, 3.9187058803844943`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"53d8f808-2ad6-4c54-80d2-3928e1bc6865"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SerExp", "=", 
  RowBox[{"Series", "[", 
   RowBox[{"Du", ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.918705122698862*^9, 3.9187051546179285`*^9, 3.9187986336844*^9, {
   3.918798761922415*^9, 3.918798768706149*^9}, {3.919429040091518*^9, 
<<<<<<< HEAD
   3.919429040474655*^9}, {3.9211250351483984`*^9, 3.9211250388729386`*^9}},
=======
   3.919429040474655*^9}, {3.9211250351483984`*^9, 3.9211250388729377`*^9}},
>>>>>>> c1be38c (No change, the same Mathematica file)
 CellLabel->"In[65]:=",ExpressionUUID->"c5231270-fbbf-4a8f-854f-8832012595e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Dzh", " ", "f", " ", 
          SqrtBox[
           SuperscriptBox["f", "2"]], " ", "\[Epsilon]"}], "+", 
         RowBox[{"6", " ", "Dzf", " ", 
          SqrtBox[
           SuperscriptBox["f", "2"]], " ", "h", " ", "\[Epsilon]"}], "+", 
         RowBox[{"6", " ", "Dzf", " ", 
          SuperscriptBox["f", "2"], " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["h", "2"], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}], 
            SuperscriptBox["f", "2"]]]}]}], ")"}], " ", "\[Epsilon]"}], 
      RowBox[{"3", " ", 
       SuperscriptBox["f", "3"], " ", 
       SqrtBox[
        SuperscriptBox["f", "2"]], " ", "\[Epsilon]"}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 0, {
     Rational[1, 3] $CellContext`f^(-3) ($CellContext`f^2)^
       Rational[-1, 
         2] $CellContext`\[Epsilon]^(-1) ($CellContext`Dzh $CellContext`f \
($CellContext`f^2)^Rational[1, 2] $CellContext`\[Epsilon] + 
       6 $CellContext`Dzf ($CellContext`f^2)^
         Rational[1, 2] $CellContext`h $CellContext`\[Epsilon] + 
       6 $CellContext`Dzf $CellContext`f^2 ($CellContext`f^(-2) \
$CellContext`h^2 $CellContext`\[Epsilon]^2)^Rational[1, 2])}, 1, 2, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Dxf", 
      SuperscriptBox["f", "2"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {$CellContext`Dxf $CellContext`f^(-2)}, 0, 2, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Dyf", 
      SuperscriptBox["f", "2"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {$CellContext`Dyf $CellContext`f^(-2)}, 0, 2, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Dzf", 
      SuperscriptBox["f", "2"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {$CellContext`Dzf $CellContext`f^(-2)}, 0, 2, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.918798762986776*^9, 3.918798770850345*^9}, 
   3.918798959564269*^9, 3.918799973341213*^9, 3.918800028940772*^9, 
   3.918800270606166*^9, 3.918801114791962*^9, 3.918801400598155*^9, 
   3.918801669519598*^9, 3.9188028538317337`*^9, 3.918802919772764*^9, 
   3.9188038099923534`*^9, 3.918814249006566*^9, 3.91881465554083*^9, 
   3.9188151779457107`*^9, 3.919226052919738*^9, 3.9194289262658176`*^9, {
   3.9194290156725597`*^9, 3.9194290531006513`*^9}, 3.919659152078718*^9, 
   3.919665103254815*^9, 3.921124767809789*^9, 3.921124817962101*^9, 
   3.921125006433471*^9, 3.921125056567023*^9, 3.9211253964184203`*^9, 
   3.921125685643337*^9, 3.921126463267831*^9, 3.921126721112075*^9, 
   3.921127535281711*^9, 3.921132035585268*^9, 3.9212138851757164`*^9, 
   3.922524983340335*^9, 3.922525956699119*^9, 3.922527230366678*^9, 
<<<<<<< HEAD
   3.922707401632938*^9, 3.9227142563998585`*^9, 3.923021908262265*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"35760a35-47df-4a16-b36f-4082b70d1e37"]
=======
   3.922707401632938*^9, 3.9227142563998585`*^9, 3.9230226796008663`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"de17251e-9138-4d52-89e8-ca7622b646fc"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"SerExp", ",", " ", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f", ">", "0"}], ",", 
      RowBox[{"h", ">", "0"}], ",", " ", 
      RowBox[{"\[Epsilon]", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.918705185997553*^9, 3.918705233268454*^9}, {
  3.918705412383577*^9, 3.918705487428678*^9}, {3.918705556768721*^9, 
  3.918705599871161*^9}, {3.919665087459233*^9, 3.919665087806242*^9}, {
  3.921125040523085*^9, 3.921125086522373*^9}, {3.9211256959211693`*^9, 
  3.92112571974226*^9}, {3.92112575803334*^9, 3.921125761888606*^9}, {
<<<<<<< HEAD
  3.921213757847834*^9, 3.921213778282905*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"8f79948c-880a-4f0c-9280-4e5258224efc"],
=======
  3.9212137578478336`*^9, 3.9212137782829046`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"8f79948c-880a-4f0c-9280-4e5258224efc"],
>>>>>>> c1be38c (No change, the same Mathematica file)

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Dzh", " ", "f"}], "+", 
         RowBox[{"12", " ", "Dzf", " ", "h"}]}], ")"}], " ", "\[Epsilon]"}], 
      RowBox[{"3", " ", 
       SuperscriptBox["f", "3"]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 0, {
     Rational[1, 3] $CellContext`f^(-3) ($CellContext`Dzh $CellContext`f + 
       12 $CellContext`Dzf $CellContext`h)}, 1, 2, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Dxf", 
      SuperscriptBox["f", "2"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {$CellContext`Dxf $CellContext`f^(-2)}, 0, 2, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Dyf", 
      SuperscriptBox["f", "2"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {$CellContext`Dyf $CellContext`f^(-2)}, 0, 2, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Dzf", 
      SuperscriptBox["f", "2"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {$CellContext`Dzf $CellContext`f^(-2)}, 0, 2, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.921125049169984*^9, 3.921125088477155*^9}, 
   3.921125400343173*^9, {3.921125686254306*^9, 3.9211257219964046`*^9}, {
   3.921125762727246*^9, 3.921125775540502*^9}, 3.92112646663435*^9, 
<<<<<<< HEAD
   3.921126721583113*^9, 3.921127535721067*^9, 3.9211320362340136`*^9, 
   3.921213779609555*^9, 3.9212138852591133`*^9, 3.922524983441117*^9, 
   3.9225259568210897`*^9, 3.922527230429168*^9, 3.922707401694857*^9, 
   3.922714256529848*^9, 3.923021908331636*^9, 3.9230226616285467`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"bdd1b86f-656f-47a7-b694-31f849a84aec"]
=======
   3.9211267215831127`*^9, 3.921127535721067*^9, 3.9211320362340136`*^9, 
   3.921213779609555*^9, 3.9212138852591133`*^9, 3.9225249834411163`*^9, 
   3.9225259568210897`*^9, 3.922527230429168*^9, 3.9227074016948576`*^9, 
   3.922714256529848*^9, 3.923022679717598*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"a281ddcd-f1c2-445a-80ff-480e4da2b39e"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Cross", "-", 
      RowBox[{"check", " ", "1"}]}], ":", " ", 
     RowBox[{"We", " ", "check", " ", "that"}], ":", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["u", "j"], 
      SuperscriptBox["J", "j"]}]}], "=", "J"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"J00", ";", 
    RowBox[{"J00LI", "=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "u"], "J00"}], "/.", "LI"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ji", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["u", "2"]], 
      RowBox[{"{", 
       RowBox[{"J00", ",", " ", "J01", ",", " ", "J2", ",", " ", "J3"}], 
       "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JiBack", "=", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{"Ltransf", ",", "Ji"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JiBackLI", "=", 
     RowBox[{"JiBack", "/.", "LI"}]}], " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{"Check1", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"TrigToExp", "[", 
       RowBox[{
        RowBox[{"TensorContract", "[", 
         RowBox[{
          RowBox[{"TensorProduct", "[", 
           RowBox[{"u0", ",", "JiBackLI"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], "}"}]}], "]"}], "-", "J00LI"}], 
       "]"}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", ">", "0"}], ",", 
         RowBox[{"h", ">", "0"}], ",", " ", 
         RowBox[{"\[Epsilon]", ">", "0"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["f", "2"], "-", 
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.918705090248565*^9, 3.9187051188940353`*^9}, 
   3.918705234980432*^9, {3.921132054770672*^9, 3.921132066160743*^9}, {
   3.922524918751083*^9, 3.922524928599496*^9}, {3.922525027242693*^9, 
   3.922525047919791*^9}, {3.9225250859156375`*^9, 3.922525132253995*^9}, {
   3.92252517293151*^9, 3.922525201409339*^9}, {3.922525238274956*^9, 
   3.922525329056497*^9}, {3.9225254274237223`*^9, 3.9225254314723005`*^9}, {
   3.9225258726052938`*^9, 3.922525904028666*^9}, {3.9225271532898827`*^9, 
   3.9225271862319436`*^9}, 3.9225272461475935`*^9, {3.9225273595185757`*^9, 
   3.922527361502485*^9}, {3.922527476263618*^9, 3.92252747837253*^9}, {
   3.922528105719889*^9, 3.922528108875419*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"33ac5743-4941-4d87-a871-7499bc9d42d4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.922524983491231*^9, 3.922525115664975*^9, {3.9225253127939467`*^9, 
   3.9225253308269224`*^9}, 3.922525432572729*^9, 3.922525956919842*^9, {
<<<<<<< HEAD
   3.9225272304603786`*^9, 3.922527252895028*^9}, 3.9225273628458495`*^9, 
   3.922527483904105*^9, 3.922528111296691*^9, 3.922707401837391*^9, 
   3.92271425669843*^9, 3.923021908479656*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"6a332740-01e0-417a-8f34-fb762fda0dce"]
=======
   3.9225272304603777`*^9, 3.922527252895028*^9}, 3.9225273628458495`*^9, 
   3.9225274839041057`*^9, 3.922528111296691*^9, 3.922707401837391*^9, 
   3.92271425669843*^9, 3.9230226798970375`*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"ad769293-b248-4ea2-8859-2003940a12ce"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Cross", "-", 
      RowBox[{"check", " ", "2"}]}], ":", " ", 
     RowBox[{"We", " ", "check", " ", "that"}], ":", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["u", "j"], 
      SuperscriptBox["J", "jk"]}]}], "=", 
    SuperscriptBox["J", "k"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Check2", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"TrigToExp", "[", 
       RowBox[{
        RowBox[{"TensorContract", "[", 
         RowBox[{
          RowBox[{"TensorProduct", "[", 
           RowBox[{"u0", ",", "JijBackLI"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], "}"}]}], "]"}], "-", "JiBackLI"}],
        "]"}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", ">", "0"}], ",", 
         RowBox[{"h", ">", "0"}], ",", " ", 
         RowBox[{"\[Epsilon]", ">", "0"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["f", "2"], "-", 
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
     "]"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{3.921132089837476*^9, 3.922524997781926*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"4d4baf1a-aa89-487a-8672-87ca761ea1fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9225250057502146`*^9, 3.9225259573148465`*^9, 
<<<<<<< HEAD
  3.9225272308353176`*^9, 3.922707401961521*^9, 3.922714257057483*^9, 
  3.92302190862131*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"3d323504-c8fe-4c4c-930f-8a3cdee037f0"]
=======
  3.9225272308353167`*^9, 3.922707401961521*^9, 3.922714257057483*^9, 
  3.923022680116882*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"465a28ba-8fa3-4eab-a556-4b760aece7b9"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Cross", "-", 
      RowBox[{"check", " ", "3"}]}], ":", " ", 
     RowBox[{"We", " ", "check", " ", "that"}], ":", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["u", "j"], 
      SuperscriptBox["J", "jkl"]}]}], "=", 
    SuperscriptBox["J", "kl"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Check3", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"TrigToExp", "[", 
      RowBox[{
       RowBox[{"TensorContract", "[", 
        RowBox[{
         RowBox[{"TensorProduct", "[", 
          RowBox[{"u0", ",", "JijkBackLI"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "}"}]}], "]"}], "-", "JijBackLI"}],
       "]"}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f", ">", "0"}], ",", 
        RowBox[{"h", ">", "0"}], ",", " ", 
        RowBox[{"\[Epsilon]", ">", "0"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["f", "2"], "-", 
          RowBox[{
           SuperscriptBox["h", "2"], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{3.922525018398902*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"05565c21-ce84-4188-9f79-267597d0b226"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
<<<<<<< HEAD
 CellChangeTimes->{3.922525065728685*^9, 3.922525957664906*^9, 
  3.922527231132131*^9, 3.922707402268699*^9, 3.922714257489313*^9, 
  3.923021908949108*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"6a7316de-b0a0-45bb-833b-ab25339e6b18"]
=======
 CellChangeTimes->{3.9225250657286854`*^9, 3.922525957664906*^9, 
  3.9225272311321306`*^9, 3.9227074022686996`*^9, 3.922714257489313*^9, 
  3.923022680428914*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"30ae20f6-5f2f-4861-b641-69c9b3118699"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Cross", "-", 
    RowBox[{"check", " ", "4"}]}], ":", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "aim", " ", "of", " ", "the", " ", "following", " ", "2", " ",
      "cross"}], "-", 
    RowBox[{
    "checks", " ", "is", " ", "to", " ", "verify", " ", "that", " ", "the", 
     " ", "dynamical", " ", "equation", " ", "has", " ", "been", " ", 
     "computed", " ", "correctly"}]}], ":"}], "*)"}]], "Input",
 CellChangeTimes->{{3.918705616583036*^9, 3.9187056241647234`*^9}, {
  3.91870570645969*^9, 3.918705722005534*^9}, {3.9187057914196987`*^9, 
<<<<<<< HEAD
  3.918705792251393*^9}, {3.918800908404001*^9, 3.9188009346037784`*^9}, {
  3.9227073831061964`*^9, 3.922707423047587*^9}, {3.922707587631739*^9, 
  3.9227075879720592`*^9}, {3.9227143299291363`*^9, 3.922714334024215*^9}},
=======
  3.918705792251393*^9}, {3.918800908404001*^9, 3.9188009346037793`*^9}, {
  3.9227073831061964`*^9, 3.922707423047587*^9}, {3.9227075876317387`*^9, 
  3.9227075879720592`*^9}, {3.9227143299291363`*^9, 3.9227143340242157`*^9}},
>>>>>>> c1be38c (No change, the same Mathematica file)
 CellLabel->"In[74]:=",ExpressionUUID->"75b89ffd-79be-411b-ad51-6f2affd6fd6a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"TrigToExp", "[", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{
        "g", ",", "u0", ",", "Proj", ",", "DuSpatial", ",", "g", ",", 
         "JijkBackLI"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "12"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "11"}], "}"}]}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f", ">", "0"}], ",", 
       RowBox[{"h", ">", "0"}], ",", " ", 
       RowBox[{"\[Epsilon]", ">", "0"}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["f", "2"], "-", 
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9187057993433437`*^9, 3.918705799358738*^9}, {
<<<<<<< HEAD
   3.922707457276541*^9, 3.922707458745982*^9}, 3.9227075356448913`*^9},
=======
   3.9227074572765408`*^9, 3.9227074587459817`*^9}, 3.9227075356448917`*^9},
>>>>>>> c1be38c (No change, the same Mathematica file)
 CellLabel->"In[75]:=",ExpressionUUID->"7012fbde-7989-4870-803c-48639d1e828c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"3", " ", "Dzh", " ", 
    SuperscriptBox["f", "5"], " ", "h", " ", "\[Epsilon]"}], "+", 
   RowBox[{
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["h", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "7"}], " ", "Dzh", " ", "f"}], "+", 
      RowBox[{"5", " ", "Dzf", " ", "h"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["h", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "Dzh", " ", "f"}], "+", 
      RowBox[{"Dzf", " ", "h"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "5"]}], "-", 
   RowBox[{"3", " ", "Dzh", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["f", "2"], "-", 
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "3"], " ", 
    RowBox[{"ArcTanh", "[", 
     FractionBox[
      RowBox[{"h", " ", "\[Epsilon]"}], "f"], "]"}]}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["f", "2"]}], " ", "h"}], "+", 
      RowBox[{
       SuperscriptBox["h", "3"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "3"]}]]], "Output",
<<<<<<< HEAD
 CellChangeTimes->{3.9227143296179676`*^9, 3.923021987428278*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"ab5cb643-755e-4efb-9555-b15de814f8db"]
=======
 CellChangeTimes->{3.9227143296179676`*^9, 3.9230227480015826`*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"6c75c2ab-7c4f-4181-a400-25dbb9bbb046"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"TrigToExp", "[", 
     RowBox[{
      FractionBox["2", 
       SuperscriptBox["u", "2"]], "*", 
      RowBox[{"TensorContract", "[", 
       RowBox[{
        RowBox[{"TensorProduct", "[", 
         RowBox[{
         "g", ",", "u0", ",", "Proj", ",", "DuSpatial", ",", "g", ",", "u0", 
          ",", "JijBackLI"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "10"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"5", ",", "11"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "9"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "12"}], "}"}]}], "}"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f", ">", "0"}], ",", 
       RowBox[{"h", ">", "0"}], ",", " ", 
       RowBox[{"\[Epsilon]", ">", "0"}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["f", "2"], "-", 
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.918705805092249*^9, 3.918705806288993*^9}, 
   3.918798758169598*^9, 3.9194290496840754`*^9, {3.922707469509837*^9, 
   3.922707470939981*^9}, 3.92270753704115*^9},
 NumberMarks->False,
 CellLabel->"In[76]:=",ExpressionUUID->"d4e0b88f-a207-4104-bba4-54c54de57f65"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Dzh", " ", 
        SuperscriptBox["f", "3"], " ", "h", " ", "\[Epsilon]"}], "-", 
       RowBox[{
        SuperscriptBox["h", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Dzh", " ", "f"}], "+", 
          RowBox[{"Dzf", " ", "h"}]}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "3"]}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["f", "2"], "-", 
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "2"]], "-", 
     RowBox[{"Dzh", " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{"h", " ", "\[Epsilon]"}], "f"], "]"}]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox["h", "3"], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}]]], "Output",
<<<<<<< HEAD
 CellChangeTimes->{3.922714433455544*^9, 3.9230220502155*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"27205b0a-c8f3-4a51-b15f-e2f75e3160fb"]
=======
 CellChangeTimes->{3.9227144334555445`*^9, 3.9230228922918854`*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"a2563893-3a2c-47ed-a853-cc43ffa7ee30"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LHS", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"-", "2"}], 
    SuperscriptBox["u", "2"], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "*", "A"}], "-", "B"}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.918705823453151*^9, 3.918705830865922*^9}, 
   3.918798753358274*^9, 3.919429048792928*^9, 3.9227075405940056`*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"d2276107-3782-4cdb-8f9f-6ece379eeea7"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", "h", " ", "\[Epsilon]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", "Dzh", " ", 
       SuperscriptBox["f", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["f", "2"], " ", 
       SuperscriptBox["h", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "13"}], " ", "Dzh", " ", "f"}], "+", 
         RowBox[{"3", " ", "Dzf", " ", "h"}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["h", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", "Dzh", " ", "f"}], "+", 
         RowBox[{"5", " ", "Dzf", " ", "h"}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "4"]}]}], ")"}]}], "-", 
   RowBox[{"10", " ", "Dzh", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["f", "2"], "-", 
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "3"], " ", 
    RowBox[{"ArcTanh", "[", 
     FractionBox[
      RowBox[{"h", " ", "\[Epsilon]"}], "f"], "]"}]}]}], 
  RowBox[{
   SuperscriptBox["h", "3"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["f", "2"], "-", 
      RowBox[{
       SuperscriptBox["h", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "2"]}]]], "Output",
<<<<<<< HEAD
 CellChangeTimes->{3.922707598586705*^9, 3.922714433729812*^9, 
  3.9230220504651203`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"9196073f-fcfb-45b5-bfd1-1c3743c9980d"]
=======
 CellChangeTimes->{3.9227075985867047`*^9, 3.9227144337298126`*^9, 
  3.923022892945062*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"0b186b4d-91ff-4769-9fa8-86971d63fa23"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RHS", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"TrigToExp", "[", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{"g", ",", "u0", ",", "Du"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}]}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f", ">", "0"}], ",", 
       RowBox[{"h", ">", "0"}], ",", " ", 
       RowBox[{"\[Epsilon]", ">", "0"}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["f", "2"], "-", 
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellLabel->"In[78]:=",ExpressionUUID->"b28cd234-5ca1-4db6-8d28-75618feaf351"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"5", " ", "Dzh", " ", 
    SuperscriptBox["f", "5"], " ", "h", " ", "\[Epsilon]"}], "+", 
   RowBox[{
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["h", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "13"}], " ", "Dzh", " ", "f"}], "+", 
      RowBox[{"3", " ", "Dzf", " ", "h"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}], "+", 
   RowBox[{
    SuperscriptBox["h", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", "Dzh", " ", "f"}], "+", 
      RowBox[{"5", " ", "Dzf", " ", "h"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "5"]}], "-", 
   RowBox[{"5", " ", "Dzh", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["f", "2"], "-", 
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "3"], " ", 
    RowBox[{"ArcTanh", "[", 
     FractionBox[
      RowBox[{"h", " ", "\[Epsilon]"}], "f"], "]"}]}]}], 
  RowBox[{
   SuperscriptBox["h", "3"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["f", "2"], "-", 
      RowBox[{
       SuperscriptBox["h", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.922707610664541*^9, 3.9227144351011477`*^9, 
<<<<<<< HEAD
  3.923022051905189*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"35b12f65-6a94-4be0-83d5-dc9a5c756d30"]
=======
  3.9230228963484564`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"e3ed306d-2629-4ded-b35f-010b1f445b65"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Check4", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"TrigToExp", "[", 
     RowBox[{
      RowBox[{"2", "*", "RHS"}], "-", "LHS"}], "]"}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f", ">", "0"}], ",", 
       RowBox[{"h", ">", "0"}], ",", " ", 
       RowBox[{"\[Epsilon]", ">", "0"}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["f", "2"], "-", 
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellLabel->"In[79]:=",ExpressionUUID->"e1eabb92-21d7-4804-860f-d907b2ec0e94"],

Cell[BoxData["0"], "Output",
<<<<<<< HEAD
 CellChangeTimes->{3.9227076237085886`*^9, 3.922714435217935*^9, 
  3.92302205193335*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"dd7c4da3-22ca-4851-8862-5a81e1e4c08e"]
=======
 CellChangeTimes->{3.9227076237085896`*^9, 3.922714435217935*^9, 
  3.9230228964493704`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"58d39821-7f8b-4647-b877-49ac008c142d"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.918705111121585*^9, 3.918705111121585*^9}, {
   3.919226061105215*^9, 3.919226100545595*^9}, 3.919429046967553*^9},
 CellLabel->"In[80]:=",ExpressionUUID->"6874934d-133c-4c0f-8e29-b4cbdffde995"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Cross", "-", 
     RowBox[{"check", " ", "5"}]}], ":"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"LHSCheck5", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"TrigToExp", "[", 
       RowBox[{"TensorContract", "[", 
        RowBox[{
         RowBox[{"TensorProduct", "[", 
          RowBox[{"g", ",", "Du", ",", "u0"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "4"}], "}"}]}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", ">", "0"}], ",", 
         RowBox[{"h", ">", "0"}], ",", " ", 
         RowBox[{"\[Epsilon]", ">", "0"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["f", "2"], "-", 
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dxi", "=", 
     RowBox[{
      RowBox[{"3", "*", 
       RowBox[{"TensorContract", "[", 
        RowBox[{
         RowBox[{"TensorProduct", "[", 
          RowBox[{"Proj", ",", "g", ",", "DuSpatial", ",", "JijkBackLI"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "6"}], "}"}]}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       FractionBox["2", 
        SuperscriptBox["u", "2"]], "*", 
       RowBox[{"TensorContract", "[", 
        RowBox[{
         RowBox[{"TensorProduct", "[", 
          RowBox[{
          "Proj", ",", "g", ",", "DuSpatial", ",", "u0", ",", "JijBackLI"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "9"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "6"}], "}"}]}], "}"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"RHSCheck5", "=", 
    RowBox[{"-", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"TrigToExp", "[", 
        RowBox[{"TensorContract", "[", 
         RowBox[{
          RowBox[{"TensorProduct", "[", 
           RowBox[{"g", ",", "u0", ",", "Dxi"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}]}], "}"}]}], "]"}], "]"}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"f", ">", "0"}], ",", 
          RowBox[{"h", ">", "0"}], ",", " ", 
          RowBox[{"\[Epsilon]", ">", "0"}], ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox["f", "2"], "-", 
            RowBox[{
             SuperscriptBox["h", "2"], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]}], ">", "0"}]}], "}"}]}]}], 
      "]"}]}]}]}]}]], "Input",
<<<<<<< HEAD
 CellChangeTimes->{{3.922714241470628*^9, 3.9227142780124493`*^9}},
=======
 CellChangeTimes->{{3.922714241470628*^9, 3.9227142780124483`*^9}},
>>>>>>> c1be38c (No change, the same Mathematica file)
 CellLabel->"In[81]:=",ExpressionUUID->"9dcba20c-c30d-4a1d-91d4-c6e1f06649a3"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"5", " ", "Dzh", " ", 
    SuperscriptBox["f", "5"], " ", "h", " ", "\[Epsilon]"}], "+", 
   RowBox[{
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["h", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "13"}], " ", "Dzh", " ", "f"}], "+", 
      RowBox[{"3", " ", "Dzf", " ", "h"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}], "+", 
   RowBox[{
    SuperscriptBox["h", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", "Dzh", " ", "f"}], "+", 
      RowBox[{"5", " ", "Dzf", " ", "h"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "5"]}], "-", 
   RowBox[{"5", " ", "Dzh", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["f", "2"], "-", 
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "3"], " ", 
    RowBox[{"ArcTanh", "[", 
     FractionBox[
      RowBox[{"h", " ", "\[Epsilon]"}], "f"], "]"}]}]}], 
  RowBox[{
   SuperscriptBox["h", "3"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["f", "2"], "-", 
      RowBox[{
       SuperscriptBox["h", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "2"]}]]], "Output",
<<<<<<< HEAD
 CellChangeTimes->{3.9227144357135067`*^9, 3.923022052294793*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"be3feab6-036e-4c0b-97c3-46a6fa2f3871"],
=======
 CellChangeTimes->{3.9227144357135067`*^9, 3.923022897368929*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"513f5296-c750-4439-8a6d-908e5e26c7ea"],
>>>>>>> c1be38c (No change, the same Mathematica file)

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"5", " ", "Dzh", " ", 
     SuperscriptBox["f", "5"], " ", "h", " ", "\[Epsilon]"}], "+", 
    RowBox[{
     SuperscriptBox["f", "2"], " ", 
     SuperscriptBox["h", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "13"}], " ", "Dzh", " ", "f"}], "+", 
       RowBox[{"3", " ", "Dzf", " ", "h"}]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["h", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "Dzh", " ", "f"}], "+", 
       RowBox[{"5", " ", "Dzf", " ", "h"}]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "5"]}], "-", 
    RowBox[{"5", " ", "Dzh", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["f", "2"], "-", 
        RowBox[{
         SuperscriptBox["h", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "3"], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       RowBox[{"h", " ", "\[Epsilon]"}], "f"], "]"}]}]}], 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["f", "2"]}], " ", "h"}], "+", 
       RowBox[{
        SuperscriptBox["h", "3"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], "3"]}]]}]], "Output",
<<<<<<< HEAD
 CellChangeTimes->{3.9227144357135067`*^9, 3.92302205752065*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"85b86320-72dd-41a8-93fe-546a8d36ac4c"]
=======
 CellChangeTimes->{3.9227144357135067`*^9, 3.9230229090282717`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"2c2ddc1d-e8bb-4566-8976-cbf47d692d66"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Check5", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["u", "2"]], "*", "LHSCheck5"}], "-", "RHSCheck5"}], 
   "]"}]}]], "Input",
 CellLabel->"In[84]:=",ExpressionUUID->"f6b04389-d67e-41da-96fb-54158bb0c58c"],

Cell[BoxData["0"], "Output",
<<<<<<< HEAD
 CellChangeTimes->{3.922714447474792*^9, 3.923022057552424*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"5733d7dd-939f-4536-8b62-634b480e5311"]
=======
 CellChangeTimes->{3.922714447474792*^9, 3.923022909172657*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"b7cd8c40-489d-427d-a335-4d925c536d9e"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]]
},
WindowSize->{1141, 872},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"14.0 for Mac OS X x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"02d3abb4-006b-4193-9274-b1cc073a05ae"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
<<<<<<< HEAD
Cell[CellGroupData[{
Cell[580, 22, 254, 4, 64, "Input",ExpressionUUID->"cfec6be1-74e6-417a-a6b3-a9c40663861f"],
Cell[837, 28, 384, 9, 35, "Message",ExpressionUUID->"d398a600-8401-44df-a0f3-7860daeb0a9b"]
}, Open  ]],
Cell[1236, 40, 6621, 187, 441, "Input",ExpressionUUID->"cecb5ec5-6931-43f7-b3ee-864da05a2f2b"],
Cell[7860, 229, 893, 24, 127, "Input",ExpressionUUID->"c1319c05-efd0-4a0e-845c-1adf1e5f54ef"],
Cell[CellGroupData[{
Cell[8778, 257, 593, 16, 64, "Input",ExpressionUUID->"7382afd3-3428-49da-b8a7-cab8850c6a87"],
Cell[9374, 275, 996, 15, 42, "Output",ExpressionUUID->"8e767bc9-d312-4fcd-a5f2-5b7204453137"]
}, Open  ]],
Cell[10385, 293, 565, 16, 42, "Input",ExpressionUUID->"fd2a0447-0f63-47c0-beaf-c78c63369dde"],
Cell[CellGroupData[{
Cell[10975, 313, 1196, 31, 84, "Input",ExpressionUUID->"913a6e5c-bab2-481f-b776-9cc0d5ec1c82"],
Cell[12174, 346, 1224, 21, 72, "Output",ExpressionUUID->"3312bae0-4751-4799-bc42-32b957cbbf3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13435, 372, 896, 25, 56, "Input",ExpressionUUID->"287e6214-d8ee-445d-a660-eeb638395abb"],
Cell[14334, 399, 982, 14, 42, "Output",ExpressionUUID->"9ebbd718-1f3b-427d-8113-654fcec71784"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15353, 418, 896, 25, 56, "Input",ExpressionUUID->"09ecddb9-a273-44b9-b231-00f07c290d0c"],
Cell[16252, 445, 1478, 30, 74, "Output",ExpressionUUID->"5a9a852f-3bb9-42ec-bb37-21cfadd19124"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17767, 480, 896, 25, 56, "Input",ExpressionUUID->"c576b343-b1b0-4e03-b51a-d1a6fc0bb161"],
Cell[18666, 507, 941, 13, 42, "Output",ExpressionUUID->"92e122cd-2214-4179-9fd4-4d67c0a5eb67"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19644, 525, 993, 26, 84, "Input",ExpressionUUID->"f391353f-6759-4aab-b9a8-bc9596c90ccb"],
Cell[20640, 553, 971, 14, 42, "Output",ExpressionUUID->"cb1a03a8-5550-4ef3-8f63-bcc89d5f7fd8"],
Cell[21614, 569, 1455, 30, 74, "Output",ExpressionUUID->"813e938f-3ed5-42a5-80d1-4c20b3e0dc5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23106, 604, 897, 25, 56, "Input",ExpressionUUID->"79433626-95db-4cbb-b26c-058607d29c91"],
Cell[24006, 631, 969, 14, 42, "Output",ExpressionUUID->"3ff84db9-810c-4c51-a430-4b11fd8cb7f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25012, 650, 897, 25, 56, "Input",ExpressionUUID->"2b53a152-6eb6-4010-be76-dfa0242711f4"],
Cell[25912, 677, 973, 14, 42, "Output",ExpressionUUID->"3a2176fe-5b63-4d17-9f57-a6d231e2bad0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26922, 696, 897, 25, 56, "Input",ExpressionUUID->"a42b67ea-7d3a-4d5b-8c7d-1ccba76e68e0"],
Cell[27822, 723, 967, 14, 42, "Output",ExpressionUUID->"c432f4a1-292b-4221-9439-3ee091a2e0ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28826, 742, 897, 25, 56, "Input",ExpressionUUID->"f77b0926-8924-4a3f-9e1d-0b41c5d791d8"],
Cell[29726, 769, 1228, 23, 74, "Output",ExpressionUUID->"ba75ca4d-907f-4820-9048-9d49395783c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30991, 797, 897, 25, 56, "Input",ExpressionUUID->"7f53ab10-ad6d-4d6e-8f6f-269ea794ff00"],
Cell[31891, 824, 1170, 21, 74, "Output",ExpressionUUID->"36f07f9d-3606-4dc3-8da0-555536e2b194"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33098, 850, 1952, 48, 188, "Input",ExpressionUUID->"a35ebab8-9834-4cca-a0a3-c463ac1c6f5a"],
Cell[35053, 900, 5063, 137, 227, "Output",ExpressionUUID->"688028c5-3acf-4e87-886d-715dd1b2592c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40153, 1042, 1589, 43, 146, "Input",ExpressionUUID->"bdad28d1-3f9d-45f1-850a-02d4bf56abdb"],
Cell[41745, 1087, 965, 14, 42, "Output",ExpressionUUID->"bdd9e70a-7eed-424f-85e6-dd203e790b69"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42747, 1106, 916, 25, 93, "Input",ExpressionUUID->"55fa74ef-8084-4813-b3b6-8ccbf76a4f1a"],
Cell[43666, 1133, 959, 14, 42, "Output",ExpressionUUID->"23339aa8-eee9-4516-b9e9-52fc63c5a710"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44662, 1152, 916, 25, 93, "Input",ExpressionUUID->"fc7b42a4-94c4-4522-984b-f46fb27b38bb"],
Cell[45581, 1179, 976, 14, 42, "Output",ExpressionUUID->"b7f53b64-c7c2-4785-85e6-8fbb75efe656"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46594, 1198, 916, 25, 93, "Input",ExpressionUUID->"3e4c518d-d210-4db3-a434-e1b5fcb2c370"],
Cell[47513, 1225, 1451, 30, 74, "Output",ExpressionUUID->"470a8916-81dc-444f-a6a4-2f30897380c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49001, 1260, 916, 25, 93, "Input",ExpressionUUID->"a3f93201-fec1-413b-ac19-6e8807bace7a"],
Cell[49920, 1287, 969, 14, 42, "Output",ExpressionUUID->"a0fe400d-19c3-4183-bf7c-95359596e249"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50926, 1306, 916, 25, 93, "Input",ExpressionUUID->"311aabe5-1cc8-4c25-a01d-2b8add5f70d0"],
Cell[51845, 1333, 1507, 32, 74, "Output",ExpressionUUID->"d7b9d7e5-d18e-4b26-97fa-f496b54d406a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53389, 1370, 916, 25, 93, "Input",ExpressionUUID->"b0bb7d0e-f846-4dc8-b422-084b0cdc19c8"],
Cell[54308, 1397, 973, 14, 42, "Output",ExpressionUUID->"e0b6c1c0-c1ac-42ff-a0c1-a1584e4245e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55318, 1416, 916, 25, 93, "Input",ExpressionUUID->"7cd948d8-5ed9-4431-8cf3-992865d2c77d"],
Cell[56237, 1443, 961, 14, 42, "Output",ExpressionUUID->"3838035d-6918-40e7-a025-827cf3cae8fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57235, 1462, 916, 25, 93, "Input",ExpressionUUID->"a8d04944-c753-4de0-8728-c5eda03fe778"],
Cell[58154, 1489, 973, 14, 42, "Output",ExpressionUUID->"a91b1a81-952e-4e50-ba09-096ce139d3d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59164, 1508, 916, 25, 93, "Input",ExpressionUUID->"c40f41f5-580c-47d4-847a-b16808244490"],
Cell[60083, 1535, 973, 14, 42, "Output",ExpressionUUID->"a58a9288-a7e4-42fa-b8cb-ec8709f08d4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61093, 1554, 916, 25, 93, "Input",ExpressionUUID->"b6144de3-9aa3-427f-a5ff-8e56963ba024"],
Cell[62012, 1581, 965, 14, 42, "Output",ExpressionUUID->"f794ac3e-a3c3-49d2-862f-cf984544b1e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63014, 1600, 916, 25, 93, "Input",ExpressionUUID->"2ad3e413-ca8a-4711-9043-6ae18fddee46"],
Cell[63933, 1627, 1437, 29, 74, "Output",ExpressionUUID->"0148330a-c248-4b07-b899-5afc4f243876"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65407, 1661, 916, 25, 93, "Input",ExpressionUUID->"4d0f8f22-82ba-4d51-92c9-e9137c8817d5"],
Cell[66326, 1688, 1509, 32, 74, "Output",ExpressionUUID->"0bb10551-9401-48cb-8d58-4c11b7e19762"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67872, 1725, 916, 25, 93, "Input",ExpressionUUID->"6222d287-e447-4890-b1f2-410a6e5182ca"],
Cell[68791, 1752, 970, 14, 42, "Output",ExpressionUUID->"067c0a60-e5d5-4481-8c0b-b38c09ae6e8a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69798, 1771, 916, 25, 93, "Input",ExpressionUUID->"e5fa4c75-93e7-4d3c-9341-7cd2ffb10960"],
Cell[70717, 1798, 1332, 26, 74, "Output",ExpressionUUID->"53ec09ea-f2c6-441e-b75a-502d6b0b6700"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72086, 1829, 916, 25, 93, "Input",ExpressionUUID->"9d88c1f2-fbe5-41af-97dc-31265e616810"],
Cell[73005, 1856, 1224, 23, 74, "Output",ExpressionUUID->"900f0c54-9844-494a-ab97-2a5a9cae1e51"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74266, 1884, 916, 25, 93, "Input",ExpressionUUID->"4b0744eb-9992-42d5-a9cf-a64eed67d253"],
Cell[75185, 1911, 971, 14, 42, "Output",ExpressionUUID->"62fdcc23-869e-4c63-b63f-fc636dc05b14"]
}, Open  ]],
Cell[76171, 1928, 1918, 46, 328, "Input",ExpressionUUID->"f9ce5bb9-3b2b-4ae5-88a5-5e283abb8b3f"],
Cell[CellGroupData[{
Cell[78114, 1978, 1736, 49, 104, "Input",ExpressionUUID->"f61e9520-1e94-493b-ad3a-9250f7e9e1cd"],
Cell[79853, 2029, 1031, 14, 42, "Output",ExpressionUUID->"4c9aaa39-b826-44b0-b975-f129dfddce7f"],
Cell[80887, 2045, 1228, 21, 74, "Output",ExpressionUUID->"fc447ad1-645e-4906-becf-07bc9a73cf28"]
}, Open  ]],
Cell[82130, 2069, 171, 2, 37, "Input",ExpressionUUID->"63556131-b5b9-4a23-a287-651f61ffd457"],
Cell[CellGroupData[{
Cell[82326, 2075, 5569, 156, 654, "Input",ExpressionUUID->"f398d2fd-60f1-4f7a-887d-301fa01fe665"],
Cell[87898, 2233, 4883, 136, 300, "Output",ExpressionUUID->"16ad3f9d-8598-4338-8f5a-6b14fd0cd4d0"]
}, Open  ]],
Cell[92796, 2372, 361, 9, 37, "Input",ExpressionUUID->"a2513228-2349-4bbd-8da3-ca1cfe1d95cc"],
Cell[93160, 2383, 2847, 77, 222, "Input",ExpressionUUID->"07946e9c-c476-491d-b0ce-aedb4085059b"],
Cell[96010, 2462, 578, 15, 40, "Input",ExpressionUUID->"b9cc3ed7-c8d9-4884-bbe8-31775cd33c80"],
Cell[CellGroupData[{
Cell[96613, 2481, 214, 3, 37, "Input",ExpressionUUID->"8217fa65-f464-4887-b228-8828ef4b75a0"],
Cell[96830, 2486, 992, 15, 42, "Output",ExpressionUUID->"3ceae551-c9c0-4f04-bf45-6d3e84499a73"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97859, 2506, 215, 3, 37, "Input",ExpressionUUID->"77e776ff-76f5-4a51-be7f-4c2381e88897"],
Cell[98077, 2511, 1002, 15, 42, "Output",ExpressionUUID->"c1c1e6ad-68cb-4b24-8028-dffd8c8a1398"]
}, Open  ]],
Cell[99094, 2529, 1752, 37, 194, "Input",ExpressionUUID->"e257b475-2ba7-443e-9651-6b5886e39d39"],
Cell[100849, 2568, 1418, 39, 168, "Input",ExpressionUUID->"61439d22-6471-4412-aef9-0feb3004c449"],
Cell[102270, 2609, 1875, 50, 116, "Input",ExpressionUUID->"7915359c-0dba-4a5c-b42a-0b0f4919f1a2"],
Cell[CellGroupData[{
Cell[104170, 2663, 212, 3, 37, "Input",ExpressionUUID->"ad945cba-b5ba-412a-baf0-cfa69990d25d"],
Cell[104385, 2668, 1005, 15, 42, "Output",ExpressionUUID->"8b8fcfb1-d88d-41e6-8300-0ce3cf80d3cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105427, 2688, 212, 3, 37, "Input",ExpressionUUID->"000bb1d8-211b-4831-be26-2a560b42cfc1"],
Cell[105642, 2693, 996, 15, 42, "Output",ExpressionUUID->"9e4924ba-57cb-4a4c-8d92-cefe92ed8fa5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106675, 2713, 214, 3, 37, "Input",ExpressionUUID->"9aba4b55-826d-4cb7-959c-cd9bb8e44b2a"],
Cell[106892, 2718, 988, 15, 42, "Output",ExpressionUUID->"eb21f22f-5c52-46a8-890d-9995443d2d5e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107917, 2738, 947, 23, 67, "Input",ExpressionUUID->"38ca452b-f8c6-4dce-ae47-acb0e61c2514"],
Cell[108867, 2763, 1027, 16, 42, "Output",ExpressionUUID->"aa7f834f-5bda-4540-80e0-e04c6cc950ce"]
}, Open  ]],
Cell[109909, 2782, 1551, 41, 165, "Input",ExpressionUUID->"3379122e-aa9f-478f-8636-943cd56091d9"],
Cell[111463, 2825, 267, 5, 37, "Input",ExpressionUUID->"ce6422b7-c2d4-453d-801d-b59c18ea20e1"],
Cell[111733, 2832, 580, 16, 37, "Input",ExpressionUUID->"b6dcc246-37d2-499e-9c36-450f2f786461"],
Cell[112316, 2850, 412, 7, 37, "Input",ExpressionUUID->"53d8f808-2ad6-4c54-80d2-3928e1bc6865"],
Cell[CellGroupData[{
Cell[112753, 2861, 500, 10, 37, "Input",ExpressionUUID->"c5231270-fbbf-4a8f-854f-8832012595e5"],
Cell[113256, 2873, 3830, 91, 95, "Output",ExpressionUUID->"35760a35-47df-4a16-b36f-4082b70d1e37"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117123, 2969, 771, 15, 37, "Input",ExpressionUUID->"8f79948c-880a-4f0c-9280-4e5258224efc"],
Cell[117897, 2986, 2538, 65, 62, "Output",ExpressionUUID->"bdd1b86f-656f-47a7-b694-31f849a84aec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120472, 3056, 2894, 75, 273, "Input",ExpressionUUID->"33ac5743-4941-4d87-a871-7499bc9d42d4"],
Cell[123369, 3133, 465, 7, 42, "Output",ExpressionUUID->"6a332740-01e0-417a-8f34-fb762fda0dce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123871, 3145, 1434, 40, 150, "Input",ExpressionUUID->"4d4baf1a-aa89-487a-8672-87ca761ea1fe"],
Cell[125308, 3187, 335, 6, 42, "Output",ExpressionUUID->"3d323504-c8fe-4c4c-930f-8a3cdee037f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125680, 3198, 1354, 39, 123, "Input",ExpressionUUID->"05565c21-ce84-4188-9f79-267597d0b226"],
Cell[127037, 3239, 606, 14, 42, "Output",ExpressionUUID->"6a7316de-b0a0-45bb-833b-ab25339e6b18"]
}, Open  ]],
Cell[127658, 3256, 908, 18, 64, "Input",ExpressionUUID->"75b89ffd-79be-411b-ad51-6f2affd6fd6a"],
Cell[CellGroupData[{
Cell[128591, 3278, 1464, 40, 121, "Input",ExpressionUUID->"7012fbde-7989-4870-803c-48639d1e828c"],
Cell[130058, 3320, 1498, 44, 78, "Output",ExpressionUUID->"ab5cb643-755e-4efb-9555-b15de814f8db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131593, 3369, 1640, 45, 158, "Input",ExpressionUUID->"d4e0b88f-a207-4104-bba4-54c54de57f65"],
Cell[133236, 3416, 1074, 31, 81, "Output",ExpressionUUID->"27205b0a-c8f3-4a51-b15f-e2f75e3160fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134347, 3452, 460, 11, 40, "Input",ExpressionUUID->"d2276107-3782-4cdb-8f9f-6ece379eeea7"],
Cell[134810, 3465, 1618, 47, 78, "Output",ExpressionUUID->"9196073f-fcfb-45b5-bfd1-1c3743c9980d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136465, 3517, 969, 28, 69, "Input",ExpressionUUID->"b28cd234-5ca1-4db6-8d28-75618feaf351"],
Cell[137437, 3547, 1498, 44, 78, "Output",ExpressionUUID->"35b12f65-6a94-4be0-83d5-dc9a5c756d30"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138972, 3596, 693, 20, 40, "Input",ExpressionUUID->"e1eabb92-21d7-4804-860f-d907b2ec0e94"],
Cell[139668, 3618, 197, 3, 42, "Output",ExpressionUUID->"dd7c4da3-22ca-4851-8862-5a81e1e4c08e"]
}, Open  ]],
Cell[139880, 3624, 243, 3, 37, "Input",ExpressionUUID->"6874934d-133c-4c0f-8e29-b4cbdffde995"],
Cell[CellGroupData[{
Cell[140148, 3631, 3581, 102, 257, "Input",ExpressionUUID->"9dcba20c-c30d-4a1d-91d4-c6e1f06649a3"],
Cell[143732, 3735, 1473, 43, 78, "Output",ExpressionUUID->"be3feab6-036e-4c0b-97c3-46a6fa2f3871"],
Cell[145208, 3780, 1548, 45, 78, "Output",ExpressionUUID->"85b86320-72dd-41a8-93fe-546a8d36ac4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146793, 3830, 293, 8, 58, "Input",ExpressionUUID->"f6b04389-d67e-41da-96fb-54158bb0c58c"],
Cell[147089, 3840, 171, 2, 42, "Output",ExpressionUUID->"5733d7dd-939f-4536-8b62-634b480e5311"]
=======
Cell[558, 20, 254, 4, 45, "Input",ExpressionUUID->"cfec6be1-74e6-417a-a6b3-a9c40663861f"],
Cell[815, 26, 6621, 187, 312, "Input",ExpressionUUID->"cecb5ec5-6931-43f7-b3ee-864da05a2f2b"],
Cell[7439, 215, 893, 24, 91, "Input",ExpressionUUID->"c1319c05-efd0-4a0e-845c-1adf1e5f54ef"],
Cell[CellGroupData[{
Cell[8357, 243, 593, 16, 45, "Input",ExpressionUUID->"7382afd3-3428-49da-b8a7-cab8850c6a87"],
Cell[8953, 261, 1004, 15, 30, "Output",ExpressionUUID->"f948b468-6139-4f9c-b8e9-6276389ccde3"]
}, Open  ]],
Cell[9972, 279, 565, 16, 31, "Input",ExpressionUUID->"fd2a0447-0f63-47c0-beaf-c78c63369dde"],
Cell[CellGroupData[{
Cell[10562, 299, 1196, 31, 61, "Input",ExpressionUUID->"913a6e5c-bab2-481f-b776-9cc0d5ec1c82"],
Cell[11761, 332, 1228, 21, 53, "Output",ExpressionUUID->"7ca813c3-6005-40b7-9b1f-3adfdea3fe11"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13026, 358, 896, 25, 43, "Input",ExpressionUUID->"287e6214-d8ee-445d-a660-eeb638395abb"],
Cell[13925, 385, 986, 14, 30, "Output",ExpressionUUID->"eeba150f-49d8-421f-a605-fccb8362df89"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14948, 404, 896, 25, 43, "Input",ExpressionUUID->"09ecddb9-a273-44b9-b231-00f07c290d0c"],
Cell[15847, 431, 1480, 30, 54, "Output",ExpressionUUID->"a2881563-c587-4af7-823c-8f4183f67957"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17364, 466, 896, 25, 43, "Input",ExpressionUUID->"c576b343-b1b0-4e03-b51a-d1a6fc0bb161"],
Cell[18263, 493, 947, 13, 30, "Output",ExpressionUUID->"1db49cc1-50de-466e-a1f4-1b53b7161139"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19247, 511, 993, 26, 61, "Input",ExpressionUUID->"f391353f-6759-4aab-b9a8-bc9596c90ccb"],
Cell[20243, 539, 977, 14, 30, "Output",ExpressionUUID->"ccf240ed-c736-42c3-8e1d-0a6c4579f90f"],
Cell[21223, 555, 1459, 30, 54, "Output",ExpressionUUID->"ce6eebc8-73d1-4ca9-b557-b477010a0ce4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22719, 590, 897, 25, 43, "Input",ExpressionUUID->"79433626-95db-4cbb-b26c-058607d29c91"],
Cell[23619, 617, 980, 14, 30, "Output",ExpressionUUID->"f92bfc0d-781a-4bb0-b3c8-21aaa4a6a84b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24636, 636, 897, 25, 43, "Input",ExpressionUUID->"2b53a152-6eb6-4010-be76-dfa0242711f4"],
Cell[25536, 663, 981, 14, 30, "Output",ExpressionUUID->"80c5425d-1201-4d88-9baa-2ad332096272"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26554, 682, 897, 25, 43, "Input",ExpressionUUID->"a42b67ea-7d3a-4d5b-8c7d-1ccba76e68e0"],
Cell[27454, 709, 973, 14, 30, "Output",ExpressionUUID->"a545fa5c-f7ac-40e6-9bbc-4c863060ea6b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28464, 728, 897, 25, 43, "Input",ExpressionUUID->"f77b0926-8924-4a3f-9e1d-0b41c5d791d8"],
Cell[29364, 755, 1236, 23, 54, "Output",ExpressionUUID->"a4397c94-8438-4c2b-ad63-8f16afe7418c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30637, 783, 897, 25, 43, "Input",ExpressionUUID->"7f53ab10-ad6d-4d6e-8f6f-269ea794ff00"],
Cell[31537, 810, 1176, 21, 54, "Output",ExpressionUUID->"222aa502-a622-40a8-bcd2-f079535341a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32750, 836, 1954, 48, 117, "Input",ExpressionUUID->"a35ebab8-9834-4cca-a0a3-c463ac1c6f5a"],
Cell[34707, 886, 5073, 137, 111, "Output",ExpressionUUID->"29ab950b-1ce0-422c-83e1-0974b7e86c3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39817, 1028, 1589, 43, 61, "Input",ExpressionUUID->"bdad28d1-3f9d-45f1-850a-02d4bf56abdb"],
Cell[41409, 1073, 967, 14, 30, "Output",ExpressionUUID->"74b5e442-c554-4d68-9805-2dd38bf4c582"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42413, 1092, 916, 25, 43, "Input",ExpressionUUID->"55fa74ef-8084-4813-b3b6-8ccbf76a4f1a"],
Cell[43332, 1119, 963, 14, 30, "Output",ExpressionUUID->"65e395e7-f290-4226-b668-736c3ca86cd5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44332, 1138, 916, 25, 43, "Input",ExpressionUUID->"fc7b42a4-94c4-4522-984b-f46fb27b38bb"],
Cell[45251, 1165, 982, 14, 30, "Output",ExpressionUUID->"efff7112-7b1b-4156-8491-181b18cecc61"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46270, 1184, 916, 25, 43, "Input",ExpressionUUID->"3e4c518d-d210-4db3-a434-e1b5fcb2c370"],
Cell[47189, 1211, 1458, 30, 54, "Output",ExpressionUUID->"448b95ff-857f-40cd-b6df-0f3ba2931887"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48684, 1246, 916, 25, 43, "Input",ExpressionUUID->"a3f93201-fec1-413b-ac19-6e8807bace7a"],
Cell[49603, 1273, 972, 14, 30, "Output",ExpressionUUID->"dcbda66e-fcb1-4be1-8190-b31c2d58320c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50612, 1292, 916, 25, 43, "Input",ExpressionUUID->"311aabe5-1cc8-4c25-a01d-2b8add5f70d0"],
Cell[51531, 1319, 1507, 32, 54, "Output",ExpressionUUID->"a798a6a1-5a2d-45ca-8e06-9575cf3feeac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53075, 1356, 916, 25, 43, "Input",ExpressionUUID->"b0bb7d0e-f846-4dc8-b422-084b0cdc19c8"],
Cell[53994, 1383, 981, 14, 30, "Output",ExpressionUUID->"be5dc812-5164-4bd6-9286-4f49c6a0a4c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55012, 1402, 916, 25, 43, "Input",ExpressionUUID->"7cd948d8-5ed9-4431-8cf3-992865d2c77d"],
Cell[55931, 1429, 969, 14, 30, "Output",ExpressionUUID->"98d49338-fcb4-42a1-b4a3-28c42f6f51b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56937, 1448, 916, 25, 43, "Input",ExpressionUUID->"a8d04944-c753-4de0-8728-c5eda03fe778"],
Cell[57856, 1475, 977, 14, 30, "Output",ExpressionUUID->"abe22b6b-f20a-4e12-80e6-c9d036ce181b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58870, 1494, 916, 25, 43, "Input",ExpressionUUID->"c40f41f5-580c-47d4-847a-b16808244490"],
Cell[59789, 1521, 981, 14, 30, "Output",ExpressionUUID->"65e1fd75-2d49-4ca7-a589-ab6e75983ec2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60807, 1540, 916, 25, 43, "Input",ExpressionUUID->"b6144de3-9aa3-427f-a5ff-8e56963ba024"],
Cell[61726, 1567, 967, 14, 30, "Output",ExpressionUUID->"5dfac9c9-b701-401f-8c4f-b01c8d7c647c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62730, 1586, 916, 25, 43, "Input",ExpressionUUID->"2ad3e413-ca8a-4711-9043-6ae18fddee46"],
Cell[63649, 1613, 1435, 29, 54, "Output",ExpressionUUID->"65b4dd30-aa9c-4efb-b454-6f35cbdbb17d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65121, 1647, 916, 25, 43, "Input",ExpressionUUID->"4d0f8f22-82ba-4d51-92c9-e9137c8817d5"],
Cell[66040, 1674, 1510, 32, 54, "Output",ExpressionUUID->"5dcc0f10-d4ee-45f6-8fb7-5000d65e5d54"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67587, 1711, 916, 25, 43, "Input",ExpressionUUID->"6222d287-e447-4890-b1f2-410a6e5182ca"],
Cell[68506, 1738, 978, 14, 30, "Output",ExpressionUUID->"75424c47-9ecc-4c37-b496-7183b3afb843"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69521, 1757, 916, 25, 43, "Input",ExpressionUUID->"e5fa4c75-93e7-4d3c-9341-7cd2ffb10960"],
Cell[70440, 1784, 1339, 26, 54, "Output",ExpressionUUID->"30cca62d-ef14-4df5-820e-3be802b99ec8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71816, 1815, 916, 25, 43, "Input",ExpressionUUID->"9d88c1f2-fbe5-41af-97dc-31265e616810"],
Cell[72735, 1842, 1226, 23, 54, "Output",ExpressionUUID->"fb1ad215-179c-45de-aee4-35ed39dbdf9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73998, 1870, 916, 25, 43, "Input",ExpressionUUID->"4b0744eb-9992-42d5-a9cf-a64eed67d253"],
Cell[74917, 1897, 975, 14, 30, "Output",ExpressionUUID->"3b417851-bf9d-4f49-8c5d-43f227dee889"]
}, Open  ]],
Cell[75907, 1914, 1918, 46, 236, "Input",ExpressionUUID->"f9ce5bb9-3b2b-4ae5-88a5-5e283abb8b3f"],
Cell[CellGroupData[{
Cell[77850, 1964, 1736, 49, 79, "Input",ExpressionUUID->"f61e9520-1e94-493b-ad3a-9250f7e9e1cd"],
Cell[79589, 2015, 1033, 14, 30, "Output",ExpressionUUID->"92e5ccc7-9523-4aa6-9ed5-387432d870df"],
Cell[80625, 2031, 1229, 21, 54, "Output",ExpressionUUID->"dc48f55b-457e-4720-b047-fbc3f271db3d"]
}, Open  ]],
Cell[81869, 2055, 171, 2, 26, "Input",ExpressionUUID->"63556131-b5b9-4a23-a287-651f61ffd457"],
Cell[CellGroupData[{
Cell[82065, 2061, 5579, 156, 480, "Input",ExpressionUUID->"f398d2fd-60f1-4f7a-887d-301fa01fe665"],
Cell[87647, 2219, 4891, 136, 111, "Output",ExpressionUUID->"874862c3-ea24-471b-9b82-2651a1a5928e"]
}, Open  ]],
Cell[92553, 2358, 361, 9, 26, "Input",ExpressionUUID->"a2513228-2349-4bbd-8da3-ca1cfe1d95cc"],
Cell[92917, 2369, 2847, 77, 137, "Input",ExpressionUUID->"07946e9c-c476-491d-b0ce-aedb4085059b"],
Cell[95767, 2448, 578, 15, 28, "Input",ExpressionUUID->"b9cc3ed7-c8d9-4884-bbe8-31775cd33c80"],
Cell[CellGroupData[{
Cell[96370, 2467, 214, 3, 26, "Input",ExpressionUUID->"8217fa65-f464-4887-b228-8828ef4b75a0"],
Cell[96587, 2472, 1003, 15, 30, "Output",ExpressionUUID->"7c103843-18a8-43fc-af0f-4c9304d7188e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97627, 2492, 215, 3, 26, "Input",ExpressionUUID->"77e776ff-76f5-4a51-be7f-4c2381e88897"],
Cell[97845, 2497, 1007, 15, 30, "Output",ExpressionUUID->"dcb112f4-a3ab-40c5-b935-97289019d266"]
}, Open  ]],
Cell[98867, 2515, 1754, 37, 100, "Input",ExpressionUUID->"e257b475-2ba7-443e-9651-6b5886e39d39"],
Cell[100624, 2554, 1418, 39, 102, "Input",ExpressionUUID->"61439d22-6471-4412-aef9-0feb3004c449"],
Cell[102045, 2595, 1881, 50, 82, "Input",ExpressionUUID->"7915359c-0dba-4a5c-b42a-0b0f4919f1a2"],
Cell[CellGroupData[{
Cell[103951, 2649, 212, 3, 26, "Input",ExpressionUUID->"ad945cba-b5ba-412a-baf0-cfa69990d25d"],
Cell[104166, 2654, 1017, 15, 30, "Output",ExpressionUUID->"a0d48632-b797-4506-bcfc-d11389199931"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105220, 2674, 212, 3, 26, "Input",ExpressionUUID->"000bb1d8-211b-4831-be26-2a560b42cfc1"],
Cell[105435, 2679, 1004, 15, 30, "Output",ExpressionUUID->"f972e09c-dc0c-492c-8d85-85a684a385ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106476, 2699, 214, 3, 26, "Input",ExpressionUUID->"9aba4b55-826d-4cb7-959c-cd9bb8e44b2a"],
Cell[106693, 2704, 996, 15, 30, "Output",ExpressionUUID->"7c888467-80ed-4fc7-b0b8-9a81c743045d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107726, 2724, 947, 23, 48, "Input",ExpressionUUID->"38ca452b-f8c6-4dce-ae47-acb0e61c2514"],
Cell[108676, 2749, 1035, 16, 30, "Output",ExpressionUUID->"949c3e3b-e88e-46d3-802e-9b1939f08949"]
}, Open  ]],
Cell[109726, 2768, 1462, 39, 97, "Input",ExpressionUUID->"3379122e-aa9f-478f-8636-943cd56091d9"],
Cell[111191, 2809, 267, 5, 26, "Input",ExpressionUUID->"ce6422b7-c2d4-453d-801d-b59c18ea20e1"],
Cell[111461, 2816, 580, 16, 26, "Input",ExpressionUUID->"b6dcc246-37d2-499e-9c36-450f2f786461"],
Cell[112044, 2834, 412, 7, 26, "Input",ExpressionUUID->"53d8f808-2ad6-4c54-80d2-3928e1bc6865"],
Cell[CellGroupData[{
Cell[112481, 2845, 504, 10, 26, "Input",ExpressionUUID->"c5231270-fbbf-4a8f-854f-8832012595e5"],
Cell[112988, 2857, 3832, 91, 74, "Output",ExpressionUUID->"de17251e-9138-4d52-89e8-ca7622b646fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116857, 2953, 775, 15, 26, "Input",ExpressionUUID->"8f79948c-880a-4f0c-9280-4e5258224efc"],
Cell[117635, 2970, 2520, 65, 47, "Output",ExpressionUUID->"a281ddcd-f1c2-445a-80ff-480e4da2b39e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120192, 3040, 2904, 75, 176, "Input",ExpressionUUID->"33ac5743-4941-4d87-a871-7499bc9d42d4"],
Cell[123099, 3117, 469, 7, 30, "Output",ExpressionUUID->"ad769293-b248-4ea2-8859-2003940a12ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123605, 3129, 1434, 40, 85, "Input",ExpressionUUID->"4d4baf1a-aa89-487a-8672-87ca761ea1fe"],
Cell[125042, 3171, 336, 6, 30, "Output",ExpressionUUID->"465a28ba-8fa3-4eab-a556-4b760aece7b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125415, 3182, 1354, 39, 67, "Input",ExpressionUUID->"05565c21-ce84-4188-9f79-267597d0b226"],
Cell[126772, 3223, 612, 14, 30, "Output",ExpressionUUID->"30ae20f6-5f2f-4861-b641-69c9b3118699"]
}, Open  ]],
Cell[127399, 3240, 912, 18, 26, "Input",ExpressionUUID->"75b89ffd-79be-411b-ad51-6f2affd6fd6a"],
Cell[CellGroupData[{
Cell[128336, 3262, 1468, 40, 50, "Input",ExpressionUUID->"7012fbde-7989-4870-803c-48639d1e828c"],
Cell[129807, 3304, 1500, 44, 60, "Output",ExpressionUUID->"6c75c2ab-7c4f-4181-a400-25dbb9bbb046"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131344, 3353, 1644, 45, 71, "Input",ExpressionUUID->"d4e0b88f-a207-4104-bba4-54c54de57f65"],
Cell[132991, 3400, 1080, 31, 62, "Output",ExpressionUUID->"a2563893-3a2c-47ed-a853-cc43ffa7ee30"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134108, 3436, 460, 11, 29, "Input",ExpressionUUID->"d2276107-3782-4cdb-8f9f-6ece379eeea7"],
Cell[134571, 3449, 1620, 47, 60, "Output",ExpressionUUID->"0b186b4d-91ff-4769-9fa8-86971d63fa23"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136228, 3501, 969, 28, 29, "Input",ExpressionUUID->"b28cd234-5ca1-4db6-8d28-75618feaf351"],
Cell[137200, 3531, 1500, 44, 60, "Output",ExpressionUUID->"e3ed306d-2629-4ded-b35f-010b1f445b65"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138737, 3580, 693, 20, 29, "Input",ExpressionUUID->"e1eabb92-21d7-4804-860f-d907b2ec0e94"],
Cell[139433, 3602, 200, 3, 30, "Output",ExpressionUUID->"58d39821-7f8b-4647-b877-49ac008c142d"]
}, Open  ]],
Cell[139648, 3608, 243, 3, 26, "Input",ExpressionUUID->"6874934d-133c-4c0f-8e29-b4cbdffde995"],
Cell[CellGroupData[{
Cell[139916, 3615, 3581, 102, 123, "Input",ExpressionUUID->"9dcba20c-c30d-4a1d-91d4-c6e1f06649a3"],
Cell[143500, 3719, 1473, 43, 60, "Output",ExpressionUUID->"513f5296-c750-4439-8a6d-908e5e26c7ea"],
Cell[144976, 3764, 1551, 45, 60, "Output",ExpressionUUID->"2c2ddc1d-e8bb-4566-8976-cbf47d692d66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146564, 3814, 293, 8, 43, "Input",ExpressionUUID->"f6b04389-d67e-41da-96fb-54158bb0c58c"],
Cell[146860, 3824, 171, 2, 54, "Output",ExpressionUUID->"b7cd8c40-489d-427d-a335-4d925c536d9e"]
>>>>>>> c1be38c (No change, the same Mathematica file)
}, Open  ]]
}
]
*)


